A Photometric and Spectroscopic Investigation of the DB White Dwarf Population using SDSS and Gaia Data

We present a comprehensive analysis of DB white dwarfs drawn from the Sloan Digital Sky Survey, based on model fits to $ugriz$ photometry and medium resolution spectroscopy from the SDSS. We also take advantage of the exquisite trigonometric parallax measurements recently obtained by the Gaia mission. Using the so-called photometric and spectroscopic techniques, we measure the atmospheric and physical parameters of each object in our sample ($T_{\rm eff}$, $\log g$, H/He, Ca/He, $R$, $M$), and compare the values obtained from both techniques in order to assess the precision and accuracy of each method. We then explore in great detail the surface gravity, stellar mass, and hydrogen abundance distributions of DB white dwarfs as a function of effective temperature. We present some clear evidence for a large population of unresolved double degenerate binaries composed of DB+DB and even DB+DA white dwarfs. In the light of our results, we finally discuss the spectral evolution of DB white dwarfs, in particular the evolution of the DB-to-DA ratio as a function of $T_{\rm eff}$, and we revisit the question of the origin of hydrogen in DBA white dwarfs.

==> anc/datafile1.txt <==
Title: A Photometric and Spectroscopic Investigation of the DB White Dwarf 
       Population using SDSS and Gaia Data 
Authors: Genest-Beaulieu C., Bergeron P. 
Table: List of photometric/spectroscopic atmospheric/physical parameter
================================================================================
Byte-by-byte Description of file: datafile4.txt
--------------------------------------------------------------------------------
   Bytes Format Units     Label      Explanations
--------------------------------------------------------------------------------
   1- 19 A19    ---       SDSS       SDSS identifier 
  21- 25 I5     K         pTeff      ?="" Photometric surface effective temperature
  27- 30 F4.2   [cm/s2]   plogg      ?="" Photometric surface gravity, log
  32- 36 F5.3   Msun      pMstar     ?="" Photometric stellar mass, solar units
  38- 42 F5.3   ---       sigma/pi   ?="" Sigma/Pi 
  44- 48 I5     K         sTeff      Spectroscopic surface effective temperature
  50- 54 F5.2   [cm/s2]   slogg      Spectroscopic surface gravity, log
  56- 61 F6.3   Msun      sMstar     Spectroscopic stellar mass, solar units
  63- 63 A1     ---     l_logH       limit flag on logH
  66- 71 F6.3   [-]       logH       log(H/He)
  73- 77 F5.2   [-]       logCa      ?="" log(Ca/He)
  79- 83 F5.2   ---       SN         Spectroscopic signal-to-noise
  85- 85 A1     ---       Notes      Notes (1)
--------------------------------------------------------------------------------
Note (1): 
    1 = Marginal helium lines;
    2 = DB+DB unresolved double degenerate candidate;
    3 = DA+DB unresolved double degenerate system;
    4 = Objects excluded from the analysis.
--------------------------------------------------------------------------------
000055.12-042449.00 14675 7.80 0.483 0.694 13649  7.88  0.517    -5.111       10.16   
000106.22+250330.00 15753 7.03 0.237 0.527 14836  7.88  0.520    -4.748 -7.50 18.68   
000111.66+000342.55                        11205  6.32  0.022    -5.327       18.84 1 
000116.49+000204.45 11238 7.87 0.510 0.093 11304  7.73  0.440    -5.965       31.52 1 
000122.51+235934.20                        12339  6.88  0.194 <  -5.672        7.63 1 
000205.57+002041.80 19926 7.11 0.266 1.388 18108  8.16  0.693    -5.025        6.47   
000223.06+272358.50 16437 8.08 0.637 0.033 16830  8.00  0.594 <  -6.133       49.67   
000407.15+264939.70 12800 7.96 0.565 0.222 14050  9.28  1.288    -5.263        9.47   
000426.95+243258.90 10564 8.25 0.738 0.173 16206  9.16  1.253    -5.090 -6.00 10.46   
000447.06+240703.60                        15328  7.75  0.457    -5.434        9.47   
000509.94+003809.60 47176 7.68 0.503 0.278 50033  7.68  0.509 <  -3.280       16.24   
000515.58+071313.71 17994 7.90 0.538 0.057 19000  8.15  0.686 <  -5.600       40.62   
000720.22-002325.40 19434 8.10 0.658 0.096 19099  7.90  0.540 <  -5.383       18.67   
000730.75+275111.90 13932 7.64 0.405 0.250 16305  8.06  0.629    -5.880       11.92 2 
000731.17-095849.10 18651 7.90 0.541 0.326 20170  8.05  0.625 <  -4.849        6.32   
000742.62+252422.50 20913 8.64 0.999 0.368 28723  7.80  0.511 <  -3.702       12.85   
001008.65-001841.80                        16342  7.86  0.517    -4.201        2.94   
001206.04-103005.00 19920 7.37 0.327 0.965 17274  7.98  0.580 <  -5.480        4.63   
001510.77+074105.58                        19547  8.64  0.998    -4.321        8.11   
001529.75+010521.40 31649 8.07 0.658 0.241 34751  8.02  0.635    -2.429        9.58   
001742.44+004137.40 14515 8.12 0.661 0.013 12100  7.92  0.537 <  -6.545       27.75 1 
001756.52-091433.30 18976 5.99 0.136 2.414 23374  7.71  0.459    -3.575        4.57   
001830.96-095644.50 14696 8.00 0.586 0.004 15355  8.03  0.608    -4.120       86.29   
002001.81+135248.00 17976 8.01 0.601 0.007 18146  8.18  0.700    -4.613       69.04   
002150.57-005629.80                        16473  7.67  0.423 <  -5.751        5.11   
002153.33+083141.82 27313 7.76 0.492 0.200 17789  8.35  0.812 <  -5.733       19.08 2 
002202.49-003814.70 15127 8.10 0.651 0.091 15047  7.74  0.454 <  -5.974        8.89   
002247.12+152831.90                        18529  8.08  0.644 <  -5.275        6.51   
002458.42+245834.26 22275 8.15 0.690 0.034 20592  8.11  0.662    -4.739       40.15   
002633.89+005425.90 19076 8.11 0.663 0.190 18755  8.09  0.651    -4.419       10.78   
002639.47-000630.50                        16122  9.27  1.287    -4.651 -6.00  6.89   
002846.59+235312.16 18453 8.13 0.675 0.233 21608  7.99  0.597 <  -4.646       14.43   
002857.53+135229.70                        11784  7.01  0.214    -5.605        3.94 1 
003003.24+152629.30 17619 8.24 0.740 0.027 15470  8.11  0.656    -5.142 -7.50 36.03   
003115.10+083004.83 12959 8.04 0.608 0.090 13513  7.98  0.577    -5.678       18.00   
003230.11+001138.40 13643 7.92 0.540 0.078 13496  7.74  0.449    -5.940       10.29   
003340.91-182032.30 14276 7.96 0.566 0.011 14159  7.80  0.481    -5.713       64.42   
003436.33+072014.00 15112 8.13 0.670 0.088 15367  8.16  0.686    -5.614       21.05   
003436.66+003141.60 16257 8.22 0.727 0.085 15258  7.67  0.421 <  -6.198       17.44   
003533.09+080324.26 10866 8.02 0.596 0.084 11888  7.42  0.315    -5.994       21.11 1 
003816.32+005226.00 15649 8.00 0.589 0.289 15840  8.44  0.871    -5.232        8.66   
003833.66+242022.40 15303 7.91 0.537 0.127 15912  7.95  0.563    -6.039       31.02   
003855.69+140412.20 13622 8.12 0.662 0.286 14957  8.09  0.642 <  -5.985        5.56   
004200.48+241647.20 16993 7.94 0.558 0.118 15974  8.06  0.629 <  -6.284       26.83   
004232.65+254727.30 11140 7.30 0.276 0.722 13327  8.69  1.023    -5.364        8.68 1 
004341.73+002324.40 12098 8.59 0.966 0.291 13757  8.07  0.628    -5.868        8.20   
004358.20+144619.20 15301 8.39 0.833 0.304 15386  7.60  0.392 <  -5.932        8.07   
004613.38+064124.00 17594 7.99 0.588 0.183 20732  8.42  0.862    -4.311        7.42   
004900.48-094203.00 18466 7.75 0.463 0.118 19419  8.30  0.780    -4.434       11.66 2 
005151.24+063935.49                        14597  7.53  0.363 <  -6.272       15.68   
005232.04+134917.10                        17834  8.34  0.803 <  -5.350        4.26   
005632.69-001815.10 19333 7.85 0.518 0.261 26329  8.18  0.713 <  -4.019       11.18   
005904.58-001209.93                        13555  7.00  0.221 <  -6.107        5.15   
010532.40+064234.18 13368 7.54 0.363 0.185 13404  7.65  0.406    -5.694       18.71 2 
010608.43+063123.27 11165 7.89 0.519 0.140 12934  8.62  0.983    -5.591       22.29   
010723.42+010008.20 11565 7.87 0.508 0.475 14225  7.49  0.347 <  -6.062        5.53   
010901.58+083354.67 14234 8.05 0.616 0.096 15807  7.89  0.529 <  -6.310       22.28   
011023.82+223716.25 12275 7.68 0.417 0.166 12771  8.01  0.594    -5.714       19.10 2 
011306.59-005041.60 16818 8.30 0.777 0.200 18932  8.06  0.629 <  -5.168        9.07   
011341.04+190020.52 12967 8.10 0.644 0.047 13788  8.24  0.737    -6.007       37.92   
011356.38+301514.62 14032 7.07 0.236 0.038 16786  8.16  0.690    -4.719       43.06 3 
011409.86+272739.42 15833 7.46 0.344 0.239 17540  8.14  0.677    -4.887       22.81 2 
011420.50+312027.20 10636 8.00 0.584 0.080 10948  7.42  0.313 <  -6.243       19.82 1 
011535.52+004543.40 17725 8.28 0.769 0.170 19497  8.19  0.714    -4.658       15.20   
011607.92+330154.29 29072 8.11 0.674 0.192 23990  8.10  0.662 <  -4.691       24.12   
011609.65-101514.30 11709 8.64 0.995 0.266 13683  8.32  0.788    -4.846        5.56   
011721.58+061601.12 14665 8.06 0.626 0.073 15401  7.92  0.543 <  -6.369       33.14   
011842.73+252207.90 11664 8.86 1.119 0.446 14085  6.70  0.176    -6.063        5.54   
011847.76-000142.10 16153 7.93 0.553 0.135 15164  7.77  0.466 <  -5.960        9.23   
011919.89+301419.60                        13903  6.60  0.154    -5.711        5.60   
012016.16-004705.70 16173 6.95 0.225 0.674 16319  8.03  0.611    -4.128 -7.00  8.25   
012017.48+395927.50 13561 7.55 0.368 0.517 13407  8.50  0.905 <  -6.114        9.86 1 
012022.61+250503.40 14749 6.71 0.184 1.550 15646  8.72  1.045    -4.416        7.30   
012044.78-004159.10 12170 7.89 0.525 0.061 13340  7.57  0.374    -6.091 -7.50 16.06   
012118.42+384606.90 16437 8.25 0.748 0.223 17776  8.14  0.677 <  -5.736       17.44   
012148.24-001053.00 17288 8.16 0.693 0.011 15508  7.83  0.499 <  -6.355       57.96   
012413.08+072246.90 12603 7.39 0.308 0.594 11421  7.23  0.259    -5.204       13.92 1 
012426.34+400357.40 17964 8.41 0.855 0.194 23375  8.68  1.027    -3.258       15.64   
012527.80+063048.80                        18523  8.36  0.820 <  -5.390       11.76   
012732.97+133030.10 13754 8.15 0.678 0.106 13759  8.32  0.788    -5.731       10.66   
012839.65+394753.50 19867 8.41 0.852 0.278 20598  8.21  0.724 <  -4.864       11.65   
012921.39+404428.50 10916 8.04 0.609 0.044 12299  8.49  0.896    -4.407       26.52 1 
012940.05+384210.40 14110 7.93 0.551 0.256 15459  8.76  1.069    -5.211        8.28   
013025.42+232805.48 15426 8.06 0.626 0.028 16686  8.20  0.716    -4.655       54.69   
013044.09+151321.70 13063 8.09 0.638 0.129 13135  7.89  0.524 <  -6.125        9.51 1 
013101.91+142418.00                        17531  8.76  1.069 <  -5.421        3.71   
013224.03+245612.52 15165 8.01 0.596 0.019 16584  8.04  0.617    -4.809       20.12   
013553.05+070315.10 17194 7.30 0.298 0.257 19532  8.13  0.677 <  -5.270       18.23   
013824.21-094305.00 14789 8.26 0.747 0.354 14922  8.00  0.590 <  -5.989        7.48   
013826.54+025634.59                        12228  8.62  0.983 <  -6.051        4.53 1 
014029.30+234445.10                        19816  8.23  0.736 <  -4.936        6.28   
014049.00-010302.70 15850 6.48 0.161 0.655 19493  8.10  0.658 <  -5.280       19.97   
014108.84+143819.00 12225 8.12 0.656 0.276 13929  8.07  0.628 <  -5.996        4.81   
014147.15+071130.65 11480 8.16 0.684 0.007 10809  7.74  0.443    -5.811       84.18 1 
014200.46+073350.69 15050 7.98 0.580 0.056 15820  8.00  0.593    -5.660       37.15   
014245.37+131546.30 14731 8.26 0.750 0.030 13880  8.93  1.157 <  -6.517       29.48   
014320.44-085537.40                        14007  8.19  0.704    -5.985       14.44   
014618.90-005150.50 11069 7.89 0.523 0.048 11183  7.87  0.512    -6.198       22.67 1 
014722.56-083059.60 14279 8.21 0.715 0.021 14400  8.11  0.653    -4.723       30.67   
014812.13+220558.52 13569 8.18 0.694 0.012 14352  8.10  0.649    -5.831       57.91   
014852.15-083137.40 17058 7.95 0.567 0.058 16609  7.88  0.527 <  -6.174       21.30   
014945.65+223016.49 28319 6.77 0.240 0.651 31929  7.63  0.448 <  -3.425       12.79   
015157.05-093341.80 13496 7.94 0.555 0.165 14457  8.61  0.977    -4.873       10.98   
015348.05-005929.30 13604 8.46 0.878 0.142 14169  8.09  0.642    -5.412       12.89   
015629.58+131744.70 17954 8.17 0.695 0.054 17474  8.29  0.776    -5.380       20.43   
015904.10+144151.04 15177 8.31 0.784 0.091 14650  8.75  1.061 <  -6.458       25.73   
015935.01+130023.50 12024 8.09 0.639 0.017 12319  8.18  0.696 <  -6.552       30.85   
020349.41+221623.40 12570 7.79 0.470 0.460 16186  8.05  0.621 <  -5.807        6.87   
020409.84+212948.58 15071 8.01 0.595 0.045 20605  8.38  0.831    -3.186       39.37 2 
020527.47+143553.80 12417 7.98 0.572 0.062 12822  7.55  0.367    -5.900       19.73   
021103.00+074107.00 14586 7.92 0.545 0.249 15033  7.89  0.529    -5.870       10.47   
021258.62+074953.00 13699 7.97 0.570 0.096 15546  8.07  0.632    -5.571       20.61   
021358.82+060644.99                        49316  7.76  0.540 <  -2.000        9.49   
021512.23-005626.70                        15627  7.77  0.470 <  -6.008       10.26   
021614.17-001309.20 15345 8.06 0.624 0.069 14790  7.81  0.488 <  -6.253       16.06   
022524.28-080301.80 13936 8.16 0.683 0.105 13662  7.88  0.519 <  -6.341       15.52   
023016.93-010950.70                        41141  6.81  0.298 <  -2.867        3.83   
023026.62+251758.30                        16764  8.61  0.981    -4.279        6.62   
023047.63-082132.20 20722 8.25 0.752 0.383 19531  8.06  0.633 <  -5.125       12.13   
023333.41-092325.40 17254 8.12 0.667 0.066 17419  7.88  0.525    -3.310       26.27   
023344.36-062515.89 41868 8.16 0.725 0.128 40869  7.70  0.498 <  -3.444       36.54   
023348.61+245542.70                        14905  9.00  1.188    -3.685 -6.00  6.33   
023402.50+243352.20 27619 7.85 0.533 0.159 23596  7.74  0.473    -2.720       19.59   
023514.51+284754.00                        15944  8.06  0.628 <  -5.849        5.22   
023613.51-002407.30                        15019  7.61  0.396    -4.277 -6.00  5.35   
023614.44-080804.90 11516 8.22 0.719 0.110 11303  7.39  0.303 <  -6.160       13.33 1 
023617.32-073500.20 13060 8.14 0.674 0.169 13129  7.86  0.511    -6.122       16.71   
023823.22+271451.80                        15844  7.96  0.566 <  -5.975       12.48   
024050.71+290744.30                        22280  7.91  0.552 <  -4.428        5.24   
024103.10-074044.60 18299 9.19 1.263 0.565 26775  7.75  0.486    -2.000        3.99   
024227.13-080800.20                        25813  8.03  0.623 <  -3.967        7.46   
024232.63-050954.75 12181 7.63 0.398 0.100 14438  7.94  0.557    -5.871       24.74 2 
024433.59-042326.04 14908 8.38 0.829 0.156 15393  7.95  0.562    -5.973       14.92   
024443.69-005228.10 12698 7.76 0.457 0.178 14005  8.02  0.598    -6.066        9.91   
025005.76-022258.56 11057 7.88 0.513 0.095 11190  7.25  0.263    -5.944       14.26 1 
025341.93-025658.59 12837 7.84 0.499 0.050 13606  8.24  0.733    -5.434       21.89   
025352.96+332803.60 26464 7.80 0.509 0.179 29072  7.83  0.525 <  -4.021       20.45   
025758.04+341748.10                        30274  7.65  0.453 <  -3.316        4.45   
025808.35-064838.50 16007 6.73 0.196 1.482 16676  9.59  1.391 <  -5.610        2.98   
025934.98-072134.20 15404 8.08 0.635 0.057 15228  7.76  0.461 <  -6.392 -6.50 20.02   
030127.13-002335.50                        16173 10.06  1.811    -4.503        3.04   
030253.10-010833.80 14226 8.05 0.617 0.004 14430  7.70  0.432    -6.254       73.84   
030254.32-081116.40 14724 7.86 0.512 0.342 14576  7.21  0.267 <  -6.028        6.96   
030328.33+065327.50                        16754  8.00  0.593 <  -5.693        6.07   
030415.19+000411.50 21237 8.09 0.649 0.685 18985  8.12  0.667 <  -5.154        8.55   
030502.28+374747.20 12468 6.99 0.213 0.744 17275  8.43  0.863    -4.357       10.24   
030515.18+010745.20 26118 6.33 0.148 2.732 25131  7.83  0.518 <  -4.070        7.51   
030922.05+010556.40 17981 8.02 0.605 0.163 17238  8.15  0.685 <  -5.860       19.20   
030941.17+403849.00 14178 7.92 0.542 0.507 16835  8.38  0.828    -5.057        9.49   
031134.00+001359.00 14164 8.12 0.657 0.694 15176  8.74  1.056 <  -5.959        6.18   
031338.07+054411.00                        18099  8.17  0.698    -3.829        7.45   
031410.28-075126.00 14602 8.19 0.704 0.156 14765  7.92  0.547 <  -6.007        7.93   
031438.94-001640.50                        10773 15.09  ***** <  -5.900        0.92 1 
031502.87+054647.40                        15247  8.14  0.673 <  -5.849        3.45   
031609.12-062556.80                        19032  7.76  0.473 <  -5.141 -6.00  6.42   
031639.27+001746.90 14270 7.57 0.377 0.544 13528  6.79  0.185 <  -6.026        4.53   
031917.74-064026.20 17457 6.53 0.183 1.920 16496  7.94  0.559 <  -5.747        7.21   
032222.14+005159.90 13379 8.78 1.077 0.346 16546  8.69  1.026 <  -5.637        3.85   
032452.83+045106.70 14696 8.01 0.593 0.340 15276  8.02  0.600 <  -6.056       13.03   
032645.91+043349.20                        14392  7.64  0.408 <  -6.046        7.62   
032742.88+002503.00 13607 8.09 0.643 0.100 12310  7.39  0.306    -6.321       15.66 1 
033137.37-064428.10 20067 8.57 0.958 0.396 17922  7.77  0.475 <  -5.429        5.45   
033146.02+002232.50 14269 8.47 0.886 0.278 17048  8.11  0.655 <  -5.629        7.55   
033319.84-003603.10 16892 7.85 0.511 0.434 15921  8.01  0.594 <  -5.853        8.50   
033320.37+000720.70  9038 8.62 0.978 0.003 12750  9.41  1.328    -6.350       41.11 1 
033328.47-000553.40                        15343  8.43  0.863 <  -5.837        4.02   
033542.90+011542.10 15797 7.41 0.324 0.634 32284  7.67  0.465 <  -3.171        4.23   
033553.86-074533.70                        47731 10.03  1.755    -2.000        4.12   
034153.03-054905.90 24339 7.95 0.576 0.079 23978  7.84  0.520    -3.924       29.96   
034227.62-072213.20 46888 8.02 0.652 0.083 48925  7.93  0.615    -2.328       37.88   
034741.96+010823.80 26320 7.89 0.551 0.158 17809  8.30  0.783    -4.844       10.10 2 
035101.76+094110.00                        23752  8.45  0.885 <  -4.150        4.65   
035617.50-063109.60 13901 8.33 0.793 0.072 13821  8.44  0.865    -5.862 -7.50 22.48   
040836.75+155149.40 15379 7.56 0.376 0.206 18780  8.37  0.829    -4.370       16.30   
040854.60-043354.70 36873 7.42 0.394 0.630 39954  7.87  0.566    -2.000       10.18   
041105.65+155011.40                        16287  9.51  1.360    -4.737        2.58   
041621.04+065613.50 35143 7.84 0.542 0.529 13902  8.23  0.730 <  -6.197       11.37   
042042.78+072637.80                        27014  7.92  0.567    -3.329       13.77   
044109.80-050329.80 13595 8.06 0.625 0.079 12885  7.95  0.559    -5.324       20.99   
044252.11+113343.40  9081 7.64 0.393 0.151 18053  8.47  0.890    -4.459        7.01   
044420.12-002241.97 20195 8.13 0.678 0.616 21109  8.34  0.808    -3.798        8.34   
044425.84-070137.70 19256 7.70 0.446 0.496 17687  7.95  0.567 <  -5.485        9.80   
044556.06-000419.40 41759 8.85 1.127 0.461 45732  7.69  0.504    -2.000       10.13   
044745.75-054215.00 19337 8.21 0.722 0.103 17765  8.19  0.710    -4.261       23.78   
045008.14-052456.20 13597 7.98 0.577 0.459 19392  8.72  1.044 <  -5.046        8.72   
045111.20-002243.45                        28028  7.32  0.345 <  -3.656        5.29   
045248.39-001034.13 14761 8.96 1.169 0.386 29800  8.56  0.957 <  -3.458        5.94   
052941.58+603806.80 13612 7.61 0.391 0.078 16823  7.83  0.498    -5.665       16.96 2 
053146.99-000853.70                        52031  8.19  0.757 <  -3.470       23.19   
053553.56-004003.90 11988 8.61 0.976 0.117 18126  9.29  1.293 <  -5.497 -6.00 13.33   
053624.98-000227.50                        32480  6.13  0.177 <  -3.159        2.12   
055420.64+834811.40 12810 7.99 0.582 0.193 12200  7.50  0.343    -5.608        9.90 1 
055531.33+830732.80 26142 7.97 0.590 0.249 30377  7.79  0.513    -2.090       15.52   
060323.25+823549.10 14953 7.73 0.448 0.459 16947  8.39  0.840 <  -5.652        8.35   
063524.65+835316.80 15473 8.70 1.033 0.185 15229  8.06  0.625    -5.433        9.62   
064452.30+371144.30 14077 7.66 0.412 0.089 15241  7.96  0.567    -6.030       26.93 2 
064813.95+382042.20 18018 8.17 0.697 0.222 19250  8.17  0.697    -4.371       14.77   
065026.82+280419.30 16802 7.98 0.582 0.212 16396  7.92  0.548    -5.572       12.07   
065036.65+275533.20 17489 8.53 0.929 0.309 17732  9.05  1.212 <  -5.475        7.00   
065146.32+271927.40 33568 7.95 0.595 0.133 36894  7.92  0.584 <  -3.553       27.25   
065221.16+374917.90 14999 7.84 0.501 0.117 16580  7.91  0.540    -3.408       31.65   
065250.76+285253.60 18596 7.72 0.450 3.021 21558  8.04  0.622 <  -4.547        7.07   
070916.40+394039.80 15401 7.97 0.575 0.012 16440  8.05  0.624    -6.062       79.67   
071159.16+382846.40 25370 7.38 0.351 0.429 24891  7.58  0.412 <  -4.235       12.89   
071709.06+310626.60 15179 8.76 1.067 0.467 17947  8.10  0.652    -4.080        8.16   
072348.85+355230.50 14621 7.45 0.333 0.784 14370  8.24  0.734    -4.698        5.94   
072414.86+391003.36 15637 7.76 0.464 0.186 13996  7.81  0.483    -5.942       20.87   
072453.57+364010.60 17867 8.13 0.672 0.569 18082  8.33  0.801 <  -5.390        5.02   
072459.83+365625.60 20193 8.41 0.855 0.302 17592  8.13  0.671    -5.232       13.30   
072621.21+363311.40 44316 7.86 0.569 0.162 48426  7.82  0.563    -2.000       38.68   
072707.40+351429.40 17788 8.30 0.777 0.189 14761  7.98  0.579    -5.712 -7.50 15.76   
072758.87+420714.48 11779 7.96 0.559 0.144 11984  7.77  0.461    -5.769       19.71 1 
072943.05+352630.50 12184 8.46 0.880 0.428 13233  7.77  0.463    -5.415        5.20   
072959.11+455121.50 14702 7.85 0.507 0.031 16307  8.07  0.635    -5.507       27.68   
073106.08+345740.90 15773 8.58 0.959 0.234 17010  8.58  0.960 <  -5.638        9.99   
073119.01+375814.30 20345 8.03 0.617 0.962 18779  8.60  0.973 <  -5.209        9.16   
073149.99+414341.10 11970 8.23 0.725 0.159 12072  7.92  0.539    -5.822       10.76 1 
073204.74+154641.60 12576 9.02 1.194 0.329 12115  6.62  0.139    -5.604        6.90 1 
073217.01+274641.30 12507 8.05 0.616 0.089 14433  8.93  1.154    -5.369 -7.50 25.31 4 
073223.60+433628.51 24528 7.24 0.312 0.446 22705  7.95  0.576 <  -4.831       22.05   
073238.45+153536.20 19003 8.34 0.805 0.453 16952  8.85  1.117    -4.780        7.66   
073355.86+382020.60 13916 8.77 1.072 0.359 15138  8.48  0.895 <  -5.963        6.70   
073416.92+444801.21 14162 8.46 0.882 0.133 15616  8.26  0.752    -5.240 -7.50 18.06   
073513.35+404943.30 13353 7.67 0.418 0.545 11275  8.95  1.164 <  -6.050        6.21 1 
073517.14+204022.50 12758 8.17 0.691 0.202 14236  7.99  0.582    -5.298       12.05   
073552.27+364634.80 17532 8.38 0.833 0.234 18683  8.70  1.033 <  -5.234        9.15   
073552.64+210135.90 26718 7.56 0.408 0.281 20869  7.99  0.592 <  -5.138       20.37   
073647.22+671240.50 13117 8.59 0.966 0.341 14455  9.33  1.304    -4.847        5.76   
073711.86+223402.00 13016 7.08 0.232 1.035 14390  9.29  1.291 <  -6.156       10.17   
073737.20+154131.30 13990 8.11 0.651 0.010 14632  8.18  0.696    -5.950 -7.50 39.13   
073739.87+413127.40 16543 8.07 0.635 0.730 16862  8.13  0.674 <  -5.670        6.30   
073749.08+331558.70 16296 8.91 1.148 0.235 17745  8.22  0.730    -4.742       11.46   
073842.57+183509.60 13991 8.05 0.619 0.035 15213  7.80  0.482    -5.889 -6.00 33.84   
073843.91+333431.20 14117 7.49 0.346 0.385 13264  7.99  0.580    -4.968        7.95   
073847.48+463844.74 20340 7.87 0.528 0.095 18631  8.15  0.688 <  -5.705       32.08   
073916.80+242513.69 11547 7.84 0.492 0.134 12269  7.71  0.431    -5.779       20.09   
073924.84+374612.90 15867 8.20 0.715 0.284 16168  8.21  0.719    -4.864        4.34   
073929.42+285219.00 19243 8.96 1.170 0.487 18600  8.53  0.929    -4.898        5.51   
073935.14+244505.27 22778 8.03 0.619 0.032 25305  7.83  0.516 <  -4.529       49.28   
073939.13+670916.50 20333 7.99 0.595 0.063 20275  8.09  0.651    -4.650       32.04   
074120.74+281245.50 13030 8.46 0.882 0.191 13349  8.26  0.747    -5.660       15.80   
074208.41+425559.40 12062 8.43 0.861 0.291 14885  9.80  1.518    -4.806        3.89   
074225.39+200357.50 19406 8.73 1.054 0.182 21071  8.24  0.745 <  -4.645        6.28   
074233.59+272238.80 13496 7.44 0.327 0.460 13107  7.54  0.363    -5.534       13.89   
074249.21+280745.70 21154 7.50 0.374 0.549 16893  8.22  0.729    -4.436       17.58   
074253.65+185306.70 14278 7.93 0.550 0.039 15099  7.96  0.569    -6.061       43.37   
074257.18+423029.44 13052 8.32 0.788 0.139 14139  9.00  1.187    -5.325       12.97   
074257.30+390618.20 14055 7.89 0.524 0.119 14451  8.05  0.616    -5.239       12.03   
074345.08+384953.51 15645 8.24 0.741 0.121 14716  7.96  0.565    -5.756       24.99   
074347.83+424023.30                        16667  9.43  1.333    -5.210 -6.00  4.45   
074349.10+423005.60 14651 7.12 0.246 0.415 13965  7.47  0.337 <  -6.083        8.29   
074351.15+235322.10                        17404  8.02  0.604    -3.852        4.31   
074351.32+385615.80 17815 8.05 0.622 0.072 17633  8.04  0.618 <  -5.968       20.64   
074419.82+302203.40                        14607  8.06  0.624    -5.270       12.55 3 
074443.40+164851.10 16310 8.01 0.596 0.081 17508  8.11  0.657    -5.760       30.39   
074507.43+194000.40 15594 8.13 0.666 0.261 17371  8.14  0.679 <  -5.831       17.06   
074508.80+311659.44 14314 7.51 0.355 0.286 17431  8.40  0.842    -5.028       15.34   
074538.17+312205.40 37206 7.96 0.606 0.276 47975  7.81  0.557 <  -3.130       10.01   
074547.21+384836.00 18903 7.19 0.280 1.607 27447  7.68  0.455 <  -3.625        4.84   
074624.34+335214.56 14613 8.14 0.675 0.158 13664  7.55  0.368    -6.034       17.68   
074638.03+663338.70 14461 6.04 0.075 1.200 17783  8.43  0.864 <  -5.463        8.52   
074651.08+181430.18 11484 8.22 0.723 0.297 11032  6.98  0.205 <  -6.015        6.94 1 
074702.99+181825.40 12491 8.18 0.698 0.096 13479  8.75  1.063 <  -6.222       10.54   
074713.07+184719.80 15414 8.68 1.018 0.254 15621  8.00  0.593    -4.694       13.72   
074733.42+213937.90 14493 7.04 0.232 1.207 17456  9.63  1.412 <  -5.439        3.22   
074740.37+445811.70                        22133  8.56  0.954 <  -4.449        5.39   
074823.27+221311.30 13310 7.74 0.451 0.254 12587  8.01  0.588 <  -6.246       14.09 1 
074903.16+273204.20 11244 8.00 0.583 0.071 17301  9.41  1.328    -4.193 -6.00 12.15   
074925.15+195039.94 19850 7.93 0.560 0.060 20186  8.09  0.651 <  -5.295       45.17   
074946.23+450346.50 17314 7.75 0.463 0.613 20290  8.13  0.675 <  -4.820        7.11   
075008.74+283032.90 17267 8.49 0.902 0.600 13483  7.92  0.544    -5.150       10.15   
075033.95+433652.90 12925 7.88 0.519 0.358 13682  8.05  0.619 <  -6.101        7.51   
075035.65+200332.20 15447 8.02 0.603 0.077 14869  8.17  0.695    -4.938       15.59   
075052.94+182955.10 15795 7.06 0.241 1.193 16031  8.56  0.950    -3.986       11.25   
075112.44+652641.30 14178 7.80 0.482 0.395 15318  8.85  1.115    -4.664 -7.00  7.90   
075113.92+221443.40                        17028  8.28  0.767    -5.452        9.91   
075121.46+335650.60 15188 8.07 0.633 0.430 15593  8.08  0.640    -5.630        4.65   
075123.32+261744.30 24471 7.90 0.554 0.751 21359  7.77  0.480    -3.535        3.97   
075129.01+460131.19 13358 7.97 0.571 0.142 14664  7.97  0.575    -5.905       22.15   
075132.16+200226.77 16574 8.05 0.623 0.036 16568  8.10  0.650    -5.242       31.13   
075136.85+232613.50 20236 8.06 0.634 0.345 16291  7.98  0.578 <  -5.787        8.46   
075140.40+411244.50 17194 7.92 0.547 0.165 15415  7.79  0.480 <  -6.178       15.88   
075152.10+230414.20 17526 8.42 0.856 0.309 19169  8.89  1.141    -3.281       11.05   
075212.14+141244.83 17690 8.02 0.606 0.244 18079  8.21  0.722    -4.854       18.06   
075224.32+150352.34 12219 7.58 0.375 0.039 13562  7.91  0.535    -6.373       39.86 2 
075452.85+194907.00 20140 8.14 0.679 0.075 22636  7.94  0.571 <  -4.839       35.67   
075453.20+192225.20 18933 8.46 0.882 0.341 21447  7.80  0.497 <  -4.676       10.55   
075453.84+291114.17 13751 8.52 0.921 0.123 13845  8.07  0.627    -5.821       20.50   
075520.71+091757.70                        14101  8.71  1.035 <  -6.182       13.16   
075523.87+172825.20 23947 8.10 0.660 0.075 25277  7.84  0.525 <  -4.533       42.59   
075528.54+165346.60 21128 8.29 0.774 0.382 21280  7.88  0.534 <  -4.602        9.69   
075538.21+233626.70 13596 8.15 0.681 0.259 13123  7.63  0.398 <  -6.126        6.71   
075556.00+240113.70 16093 8.03 0.608 0.218 14987  7.56  0.374 <  -6.231       18.21   
075608.44+490239.73 15408 8.41 0.853 0.119 16017  8.14  0.677    -5.682       22.87   
075635.45+323235.20 12627 7.89 0.526 0.130 11076  7.33  0.286 <  -6.130       11.95 1 
075706.19+414611.50 14908 8.08 0.636 0.577 14235  7.78  0.470 <  -5.968        4.77   
075713.62+540941.30 21950 7.95 0.574 0.207 28475  7.62  0.436 <  -3.731       10.55   
075832.89+160723.80                        19132  8.63  0.990    -4.313        7.40   
075901.95+260806.60 17800 7.83 0.501 0.380 16946  8.25  0.746    -4.963        9.45   
075907.56+433351.70 16848 7.98 0.583 0.238 17776  8.28  0.768    -4.470       10.24   
075907.80+164639.30 16021 7.71 0.443 0.356 14882  8.29  0.771    -4.821        6.30   
075938.20+235113.90 20660 7.89 0.541 0.367 22464  7.85  0.523    -3.674        8.76   
080013.25+383823.70 20111 8.73 1.053 0.205 19766  8.14  0.679    -4.849        7.29   
080016.55+350232.30                        12744  8.26  0.750 <  -6.056        4.61 1 
080104.29+110617.90                        40382  7.70  0.495    -2.710        6.89   
080124.48+144551.20 14030 9.19 1.261 0.339 13444  6.95  0.212    -5.990        4.93   
080127.11+141454.88 15228 8.09 0.641 0.028 15747  8.11  0.658    -5.504 -7.50 43.88   
080132.10+280143.30 20892 7.95 0.569 0.225 17861  8.20  0.718    -4.372       11.95   
080136.87+201011.13 15332 7.82 0.494 0.299 15974  8.10  0.653 <  -6.094       17.75   
080234.16+405015.19 13615 7.97 0.570 0.036 15092  8.21  0.716    -4.910 -7.50 40.72   
080236.92+154813.58 20907 8.03 0.618 0.039 23526  8.04  0.628    -4.454       47.37   
080257.89+060740.40 20194 8.10 0.655 0.091 21926  8.23  0.740    -4.097       27.71   
080330.78+360244.70 13220 5.83 0.043 1.127 12009  6.86  0.187    -5.785        5.06 1 
080345.74+074422.00 17737 8.11 0.660 0.038 17563  8.22  0.726    -4.615       45.45   
080348.49+393115.00 19342 7.98 0.584 0.044 18920  7.90  0.540    -4.866       28.44   
080359.51+401400.20 18056 8.44 0.873 0.351 19562  8.20  0.718 <  -5.001        6.32   
080413.06+390451.43 15426 7.82 0.492 0.160 14716  8.27  0.755    -5.241       16.34   
080414.92+471208.60 13391 8.51 0.912 0.170 15149  8.32  0.793    -5.418       10.95   
080421.52+165452.90 14989 8.09 0.646 0.121 15763  8.08  0.639    -4.283       12.28   
080459.55+351327.60 12254 8.07 0.626 0.067 12185  7.85  0.503 <  -6.239       14.74 1 
080513.13+540615.60 13293 8.13 0.668 0.024 15250  8.78  1.079    -5.699 -7.50 31.76   
080611.65+334425.80 15153 8.03 0.610 0.007 15538  8.09  0.641    -5.520 -7.50 53.95   
080630.85+271750.92 12475 8.16 0.682 0.114 11755  7.07  0.227    -6.182       14.28 1 
080653.76+361014.20 16675 7.62 0.402 0.326 17591  8.16  0.693    -5.115       14.33   
080653.79+294432.50 15962 8.35 0.813 0.501 16781  7.07  0.249 <  -5.687        7.05   
080709.36+435600.80 19481 8.37 0.828 0.397 16566  7.66  0.421 <  -5.732        7.82   
080717.72+431241.80 12016 7.91 0.532 0.088 12580  7.92  0.540    -5.521       17.77 1 
080747.86+081316.10 14233 7.93 0.548 0.227 14378  7.94  0.555    -5.653        6.80   
080748.38+340321.00 13386 8.54 0.933 0.513 15699  7.90  0.536    -4.133        3.54   
080830.78+264054.74 19856 8.05 0.626 0.085 17715  8.16  0.693    -5.346       29.92   
080833.56+241620.00 17478 6.96 0.232 0.842 35963  7.04  0.326    -2.000        5.42   
080841.72-072852.80 19026 8.34 0.805 0.148 17016  7.99  0.585 <  -5.907       19.10   
080856.86+314615.50 12210 8.79 1.083 0.223 12120  7.41  0.311    -5.604        4.37 1 
080902.06+202955.60 12273 8.16 0.684 0.072 12522  8.14  0.669    -5.263       29.16   
080916.50+201248.20 13457 8.02 0.596 0.218 12482  7.37  0.302 <  -6.142        6.56 1 
080939.34+334543.05 20711 7.91 0.548 0.268 17099  7.96  0.570 <  -5.890       18.45   
080942.84+080853.50 15619 7.74 0.455 0.071 16007  7.84  0.503    -5.604       23.87   
080949.94+310642.00 11764 7.85 0.500 0.051 16592  9.27  1.286    -4.696 -6.00 15.38 4 
081011.15+214540.40 24595 7.82 0.513 0.140 22028  8.17  0.703 <  -4.726       18.22   
081029.20+341112.20 12935 8.12 0.658 0.162 12275  7.57  0.373 <  -6.141        7.69 1 
081040.75+191811.95 19020 7.93 0.559 0.131 23192  8.02  0.613    -2.000       21.91   
081058.71+501145.89 14460 8.13 0.667 0.034 15254  8.06  0.627    -6.300       41.72   
081137.18+162115.30                        11270  7.83  0.488    -5.234       28.46 1 
081223.85+254843.00 20541 8.04 0.621 0.304 18785  7.90  0.541    -4.344        7.28   
081231.32+562221.20                        16072  8.42  0.856    -5.414       10.68   
081251.05+160728.70 14743 7.98 0.580 0.380 14356  7.52  0.357    -5.771        6.05   
081307.29+153635.81 12077 8.10 0.645 0.111 11278  7.27  0.270 <  -6.286       17.55 1 
081324.79+192414.40 13920 9.10 1.229 0.377 22590  7.84  0.520 <  -4.289        4.32   
081345.43+365140.50 26139 7.72 0.472 0.260 26991  7.69  0.458 <  -4.281       20.50   
081453.56+300734.90 22968 8.16 0.699 0.124 24145  8.00  0.602    -4.287       19.42   
081507.03+241638.50 22392 8.28 0.774 1.140 20410  8.94  1.162    -4.542        3.51   
081510.93+280346.60 15623 8.20 0.710 0.370 15049  8.30  0.775    -5.965        5.52   
081540.75+391056.80 14566 8.84 1.111 0.336 13203  7.58  0.376 <  -6.042        3.15   
081548.70+364950.80                        14555  8.72  1.043    -4.636 -7.50  8.03   
081627.93+005028.70 12912 7.91 0.533 0.053 16390  7.95  0.562    -5.958       22.29   
081635.77+124025.20 22790 8.26 0.761 0.197 21097  7.99  0.595 <  -4.639        8.82   
081635.82+100536.90 15023 6.89 0.211 0.895 14559  8.21  0.715    -4.987        7.15   
081642.90+064740.60 35775 7.65 0.467 1.505 44814  8.20  0.752    -2.510        4.95   
081656.17+204946.10 24425 8.08 0.651 0.024 25712  8.00  0.606 <  -4.472       47.52   
081721.43+465156.10                        14081  7.13  0.248    -5.482        2.96   
081739.38+134951.11 16807 8.17 0.696 0.080 16573  8.02  0.603    -5.967       27.97   
081742.70+333947.00 14116 7.77 0.464 0.397 13758  7.29  0.285 <  -6.096        6.09   
081751.55+245923.27 12284 8.06 0.621 0.162 12838  8.61  0.975    -5.662       18.58 1 
081835.10-000553.00 25520 7.50 0.385 0.696 19864  7.96  0.574 <  -4.924        8.49   
081904.19+354255.80 18398 8.17 0.700 0.077 24461  8.00  0.605    -4.337       15.12   
081942.45+191512.60 13930 8.28 0.763 0.376 14437  8.06  0.624    -4.864        4.75   
081952.23+142013.40 23976 8.30 0.785 0.119 18620  7.74  0.461    -5.009       12.65   
081958.05+284109.28 12147 7.98 0.574 0.057 12027  7.68  0.417    -5.885       30.75 1 
082004.96+213135.69 28425 8.14 0.695 0.254 24267  7.95  0.576 <  -4.659       21.53   
082019.50+253035.15 12692 8.07 0.629 0.022 13294  8.07  0.626    -5.486 -6.50 46.44   
082041.50+062024.90 14971 8.20 0.709 0.377 14652  8.38  0.832 <  -6.020        5.13   
082052.24+332550.10 16058 8.53 0.927 0.338 16338  8.45  0.875 <  -5.778        5.51   
082140.73+081455.50 14748 8.79 1.083 0.330 15781  8.34  0.806 <  -5.876        6.08   
082214.46+132501.60 13522 8.23 0.730 0.303 15589  7.87  0.516    -4.795        4.61   
082216.14+133822.60 14327 7.87 0.517 0.064 14547  8.10  0.648    -4.312       16.87   
082316.33+233317.70 19076 7.98 0.586 0.047 19831  8.19  0.711    -4.425       47.19   
082323.20+360834.79 14876 7.59 0.387 0.186 15180  8.09  0.645 <  -6.208       19.35 2 
082457.54+285241.73                        20340  8.29  0.773    -3.701       20.19   
082543.11+430640.93 15555 8.12 0.663 0.042 15352  8.02  0.599 <  -6.376       39.63   
082614.97+402234.82 22146 8.36 0.820 0.246 23358  7.96  0.583    -3.579       19.44   
082623.76+474814.83 14707 7.95 0.559 0.108 14953  7.84  0.503    -5.678       27.43   
082647.69-042124.00 43227 8.24 0.772 0.078 44350  7.94  0.611    -2.769       41.62   
082659.83+111845.44 17634 8.05 0.622 0.033 17020  8.10  0.650    -5.517       43.95   
082710.07+442951.10 13320 8.18 0.699 0.160 14628  8.18  0.698 <  -6.132       12.59   
082727.91+423304.70                        32834  7.89  0.565 <  -3.248        6.88   
082829.17+363418.69 15299 7.96 0.565 0.028 16027  7.93  0.551 <  -6.276       48.48   
082834.81+090547.80 14971 7.87 0.519 0.072 15361  8.18  0.699    -5.673 -7.50 21.70   
082852.54+084831.30                        22424  8.09  0.653 <  -4.409        5.31   
082852.82+305603.49 17130 7.58 0.390 0.286 14804  7.95  0.562 <  -6.113       14.90   
082916.83+123744.46 12846 7.89 0.526 0.103 12345  8.07  0.630    -5.848       21.94   
082931.60+282836.27 20493 8.36 0.823 0.161 19655  8.22  0.729 <  -5.426       20.31   
082951.44+292623.00 13844 8.25 0.742 0.192 13051  8.35  0.807 <  -6.128        6.86 1 
083021.84-035805.90 15710 7.88 0.525 0.300 17199  8.07  0.633 <  -5.869       16.94   
083024.17+455206.02 15272 7.73 0.448 0.155 14546  7.97  0.570    -5.296       19.70 2 
083035.14+564459.40 26080 8.00 0.611 0.029 24887  7.90  0.553 <  -4.584       35.39   
083048.86+214033.40 15151 7.17 0.260 1.059 15968  9.05  1.209 <  -5.745        3.86   
083056.94+253853.80 19098 8.21 0.727 0.229 18083  8.26  0.755 <  -5.658       15.92   
083059.35+193214.30 15859 7.98 0.580 0.138 14938  7.50  0.351    -5.881       16.91   
083202.32+240133.50 19866 7.77 0.480 0.451 18638  8.27  0.762    -4.802 -6.00 13.21   
083231.47+443337.10 19235 7.66 0.428 0.506 18746  8.32  0.795    -3.652        6.88   
083314.08+175822.00 13723 9.08 1.223 0.400 14473  7.23  0.272 <  -5.942        4.84   
083317.40+531335.50                        11857  8.12  0.660    -4.824       15.59 1 
083317.64+051201.47 12476 7.46 0.332 0.216 16623  9.29  1.291    -4.900 -6.00 20.00   
083331.19-052335.90 18897 6.42 0.187 2.353 19667  8.43  0.869 <  -4.974        8.92   
083334.35+554728.54 12428 8.02 0.599 0.010 12412  7.93  0.546    -5.313       52.98   
083342.06+045252.10                        15561  8.01  0.599    -5.855       13.42   
083344.04+252229.90 18112 5.91 0.105 1.400 14769  7.85  0.506    -5.941       15.13   
083345.84+434328.70 14247 8.17 0.690 0.122 14159  8.00  0.589    -5.078       18.35   
083355.68+082744.00 15538 6.74 0.193 2.025 25630  9.07  1.219    -2.466        3.50   
083407.27+385057.60 18068 8.04 0.619 0.104 17734  8.21  0.720 <  -5.596       14.70   
083409.05+410700.90 12968 8.31 0.782 0.029 12969  8.34  0.801    -5.037       28.47   
083412.05+513707.60 12572 8.08 0.635 0.067 13221  8.15  0.675    -5.569       13.16   
083415.45+254819.90 26404 8.07 0.648 0.125 24094  7.94  0.574 <  -4.679       20.83   
083420.39+231600.60 31955 7.30 0.335 1.121 38789  7.53  0.433 <  -3.036        7.32   
083448.91+381414.50 12415 8.04 0.607 0.356 13084  7.54  0.364 <  -6.047        4.05 1 
083449.30+233608.10 14125 8.00 0.588 0.241 13599  7.95  0.561 <  -6.216       10.10   
083450.81+160408.20 14243 7.21 0.266 0.497 14549  8.20  0.711    -6.006        7.33   
083457.61+081144.20 19807 8.24 0.747 0.129 17830  8.30  0.779 <  -5.573       13.62   
083538.32+152626.37  9854 8.27 0.750 0.048  9727  9.01  1.190    -5.475       12.09 1 
083542.23+040817.50 13317 7.98 0.574 0.009 13881  8.00  0.589    -4.951       51.08   
083550.58+045755.40 16422 8.66 1.007 0.372 15339  7.91  0.539 <  -5.837        4.82   
083606.48+041005.46 16483 7.87 0.519 0.169 16584  8.15  0.681 <  -6.179       22.33   
083629.27-040640.20 27850 7.54 0.405 0.663 31572  7.67  0.464    -3.191       13.18   
083647.58+045951.04 23514 8.06 0.636 0.224 20920  7.88  0.533    -3.860       18.28   
083709.90+240605.10 15838 8.65 1.001 0.388 18456  8.09  0.649 <  -5.294        7.41   
083736.44+293825.00 19889 7.53 0.378 0.556 19556  8.48  0.898 <  -5.003        6.26   
083754.83+533240.30 35362 8.35 0.833 0.468 13210  8.82  1.098 <  -6.122        9.02 1 
083855.76+184946.50 17210 8.11 0.656 0.167 17953  8.11  0.661    -4.719       13.91   
083905.08+255338.40                        12634  7.89  0.524 <  -6.246       14.20 1 
083906.11+432459.40 13456 8.06 0.620 0.060 13944  8.08  0.635 <  -6.194       12.90   
083924.84+185402.30 17011 7.62 0.406 0.254 15913  8.28  0.762 <  -5.855        6.91   
083930.08+261804.90 14511 8.05 0.618 0.124 17496  8.17  0.697    -3.462 -6.00 15.12   
083935.50+074507.70 17247 7.88 0.530 0.647 18823  8.10  0.655 <  -5.097        4.17   
083936.97+145135.60 21386 7.49 0.369 0.513 17778  8.06  0.630 <  -5.464        6.94   
084022.80+311620.60 16026 8.71 1.037 0.201 15016  7.53  0.362    -5.891        6.43   
084036.73+063721.55 11943 8.19 0.699 0.127 12609  8.18  0.697    -5.436       16.26 1 
084037.62+230452.00                        15669  7.53  0.366    -4.993        4.76   
084040.43+551113.40 17293 7.92 0.549 0.186 16600  8.15  0.685    -5.532       16.68   
084104.07+055406.16 12675 7.89 0.522 0.173 12373  7.93  0.544    -5.024       14.77 1 
084115.19+103432.60 13557 8.39 0.832 0.581 13876  7.18  0.258    -4.559        4.45   
084155.03+372311.90 12753 7.98 0.573 0.030 13806  8.19  0.704 <  -6.521 -7.00 28.80   
084211.30+461819.00 20962 8.16 0.695 0.093 23758  7.95  0.578 <  -4.516       16.35   
084214.91+343850.60 13298 8.94 1.159 0.264 14871  7.78  0.473    -4.762        3.11   
084220.91+434444.60 18353 8.21 0.721 0.270 18050  8.62  0.987    -3.561        7.27   
084224.92+172402.50 22984 8.70 1.038 0.675 19750  8.04  0.620 <  -4.953        5.36   
084244.93+295444.40 17496 8.55 0.944 0.118 16808  8.04  0.614 <  -5.800       13.22   
084303.44+160719.40 16546 8.07 0.633 0.131 15625  8.14  0.673    -5.410       16.03   
084334.40+225408.20 18721 7.04 0.249 0.744 18320  8.01  0.599    -5.269        6.12   
084350.85+361419.50 20345 8.03 0.615 0.029 20297  8.10  0.655 <  -5.269       35.25   
084424.51+105044.00 19278 7.93 0.558 0.094 17420  8.14  0.676    -4.927       19.60   
084430.69+105813.10 15397 8.16 0.688 0.171 13892  7.63  0.402 <  -6.198       12.52   
084445.65+070848.20 18072 8.32 0.791 0.412 16703  8.68  1.020    -4.594        5.29   
084451.46+195948.80 16832 8.91 1.147 0.220 20648  7.84  0.513    -3.982        6.38   
084456.07+075132.60 13260 8.09 0.642 0.209 12416  7.36  0.299    -5.780        7.24 1 
084521.51+511559.36 12967 8.21 0.712 0.129 13634  7.79  0.476    -5.799       14.56   
084539.18+225728.00 19645 8.03 0.614 0.009 19432  8.15  0.689    -5.163 -6.00 47.91   
084614.90+193515.40 16968 7.85 0.509 0.065 18026  8.15  0.682    -4.200       25.60   
084716.21+484220.40 15277 8.04 0.615 0.047 14678  8.46  0.882    -6.050       23.78 3 
084717.71+322209.40 13696 8.80 1.089 0.051 13722  8.71  1.036    -4.672       12.86   
084728.33+081409.60 19099 8.62 0.985 0.180 24005  8.06  0.638 <  -4.349       10.25   
084734.75+095706.70 22176 8.11 0.664 0.153 17315  8.12  0.668    -5.954       25.17   
084808.44+103345.60                        22175  7.40  0.345    -2.000        7.18   
084823.53+033216.70 35202 8.05 0.652 0.519 30753  7.76  0.501    -2.906       12.83   
084843.28+821949.50 15089 8.31 0.781 0.220 14732  8.11  0.656    -4.708       10.37   
084916.18+013721.30 24329 7.68 0.449 0.403 28924  7.75  0.488 <  -3.548        8.94   
084925.35+415845.70                        15095  7.23  0.274    -5.034        4.55   
084952.82+471248.78 18073 8.06 0.631 0.016 17261  8.18  0.700 <  -6.048       56.60   
084953.10+105621.20 27106 8.23 0.746 0.066 30185  8.16  0.710    -3.333       43.81   
084953.37+001043.10 13963 7.80 0.481 0.639 15317  8.44  0.871    -4.103        4.20   
085041.00+272221.20                        15848  8.61  0.977 <  -5.865        7.48   
085047.18+370936.70 10595 8.89 1.134 0.364 14530  7.72  0.444    -4.821        5.55   
085116.63+250804.50                        15506  7.88  0.521    -4.887        8.76   
085134.88+114217.80 28794 7.82 0.520 0.585 28375  8.02  0.623    -2.303       13.48   
085154.45+075540.80 20830 7.89 0.539 0.338 27811  7.95  0.587 <  -3.814       11.93   
085202.44+213036.50 21656 8.01 0.607 0.075 26496  7.96  0.586    -4.323       22.66   
085205.49+031414.00 14974 8.20 0.714 0.061 14706  7.80  0.479 <  -6.452       43.55   
085213.50+011706.90 25931 7.14 0.297 0.782 36355  7.37  0.381 <  -3.109        7.79   
085216.78+610225.50 19886 7.68 0.437 0.161 19369  8.06  0.630    -4.647        9.43   
085237.68+344812.30 13304 8.09 0.643 0.142 12632  7.47  0.335    -5.185        7.47 1 
085253.92+000739.23 23076 8.17 0.703 0.168 22862  8.01  0.607 <  -4.616       19.33   
085318.61+032444.70                        43292  7.80  0.543    -2.557       12.08   
085427.99+380841.80 13672 8.00 0.588 0.067 13896  8.06  0.622    -5.701       28.33   
085434.16+563713.90 17839 7.70 0.439 1.057 17242  7.89  0.534    -5.069        4.89   
085444.87+152901.70 28448 7.36 0.354 0.588 25844  7.76  0.485 <  -3.963        8.51   
085508.91+360925.20 11996 7.71 0.430 0.160 13012  8.66  1.007    -4.962       15.71 1 
085551.54+013634.50 17574 8.15 0.682 0.258 16113  7.85  0.511    -4.545        6.94   
085618.94+161103.60 18648 8.34 0.805 0.006 18981  8.74  1.060    -5.002       96.81   
085707.25+120336.29 15739 7.87 0.518 0.240 13970  8.10  0.647    -6.125       15.81   
085717.08+380206.00 11170 8.12 0.657 0.104 13561  9.00  1.189 <  -6.218       10.22   
085720.19+360142.80 18191 8.35 0.809 0.121 16814  8.20  0.712 <  -6.136       22.83   
085748.04+332708.40 19340 8.36 0.819 0.127 18366  8.25  0.749    -4.298       18.12   
085819.37+290534.70 21676 8.37 0.832 0.322 18851  8.05  0.627    -4.572        8.48   
085822.12+131349.00 23767 7.44 0.363 0.399 27495  7.72  0.473 <  -3.854       12.12   
085824.95+590012.90 26086 7.80 0.505 0.185 29753  7.92  0.572 <  -3.593       10.58   
085919.96+350730.80 16917 7.97 0.578 0.033 16911  8.03  0.610    -5.686       38.21   
085934.17+112309.38 16478 8.33 0.799 0.101 16395  8.42  0.859    -4.508 -6.00 22.06   
085950.30-000339.60                        17576  7.75  0.461    -4.771        4.64   
085952.54+245509.40                        32111  7.97  0.602 <  -3.284        7.74   
085953.78+464036.10 17901 7.73 0.456 0.168 17019  7.81  0.492    -4.991       12.31   
085955.92+080137.30                        24381  7.89  0.546 <  -4.072        4.91   
085957.16+052853.70 20038 8.34 0.807 0.583 18904  8.19  0.712    -4.810        5.00   
085957.20+573249.90 13788 8.13 0.664 0.120 14902  7.50  0.351 <  -6.102 -6.50 12.84   
090028.28+073445.70 17224 7.99 0.589 0.427 14811  7.86  0.514    -5.331 -6.00  7.29   
090038.20-004548.30 20405 8.34 0.808 0.232 16396  7.86  0.515 <  -5.767        8.10   
090102.58+094333.30                        14268  9.33  1.304    -4.816        9.38   
090146.63+094029.80 14832 7.86 0.512 0.117 14813  7.79  0.475    -6.009       12.10   
090232.18+071930.00 31226 8.15 0.703 0.156 27193  7.55  0.409    -2.923       13.99   
090239.73+364458.00 16957 7.91 0.540 0.031 16972  7.97  0.573    -5.658       31.91   
090315.40+204743.80 18850 7.94 0.562 0.035 17281  7.86  0.515    -2.927       36.89   
090319.86+361532.90 18124 7.75 0.466 0.978 30628  7.67  0.459    -2.000        4.36   
090322.43+834550.00 25405 7.88 0.546 0.083 29950  7.77  0.503 <  -3.925       30.42   
090331.28+140049.07 13679 7.92 0.543 0.008 14849  7.94  0.557    -6.205       75.40   
090336.00+212214.02 14053 8.29 0.770 0.154 14517  7.87  0.514 <  -6.144       13.74   
090339.72+103213.09 16391 8.03 0.608 0.020 16604  8.07  0.634    -5.318       68.69   
090409.04+012741.00 21518 8.05 0.631 0.072 24581  7.93  0.570 <  -4.622       21.58   
090441.85+433742.80 19975 8.23 0.739 0.449 17195  8.19  0.706 <  -5.597        6.50   
090456.13+525029.90 34293 6.79 0.180 0.536 38034  7.89  0.573 <  -3.329       16.21   
090519.62+124503.00                        15897  8.70  1.035    -4.799        5.29   
090527.55+311037.51                        15997  7.96  0.568 <  -6.281       20.74   
090529.44+104257.38 14953 8.31 0.781 0.090 15664  7.97  0.576    -5.818       25.71   
090538.46+290610.40 19446 7.99 0.591 0.041 20335  8.07  0.640    -5.146       40.25   
090542.42+510455.50 15042 8.12 0.663 0.033 15135  8.19  0.706    -5.006       32.21   
090557.47+525049.20 13170 7.83 0.492 0.131 14917  8.39  0.834 <  -6.100       11.55   
090600.30+021325.10 15149 7.38 0.314 0.573 14446  7.15  0.254 <  -6.041        5.74   
090703.37+043055.92                        12092  8.91  1.145    -5.902       17.04 1 
090739.95+102629.90 16383 7.80 0.484 0.632 18003  7.84  0.510    -4.185        3.77   
090825.32+221848.70                        19508  8.78  1.081    -4.315        5.10   
090901.96+055619.80                        16841  8.15  0.685 <  -5.674        9.57   
090929.24+335815.11 17168 7.95 0.567 0.054 18287  8.15  0.684    -5.272       34.91   
090957.47+111111.29 15180 8.18 0.696 0.102 14456  7.87  0.516 <  -6.475       24.98   
091004.67+394153.50 14804 8.88 1.134 0.166 11369  7.58  0.373    -5.703        6.57 1 
091015.75+394910.10                        15741  8.00  0.592    -5.304        7.16   
091016.43+210554.20 14896 8.14 0.671 0.011 15389  8.22  0.723    -5.745       54.68 3 
091029.42+090205.10 15345 7.96 0.569 0.019 15840  8.02  0.600 <  -6.305       42.47   
091058.73+044934.40 16198 7.77 0.468 0.156 15833  7.93  0.550    -4.426       13.73   
091113.01+031127.00 13573 8.09 0.639 0.031 14130  8.12  0.658    -5.916       26.21   
091125.32+193541.80 21978 7.99 0.597 0.175 22583  7.79  0.492    -3.774       13.81   
091131.38+302709.50                        14311  7.85  0.507    -5.561       15.79   
091234.45+351808.00 21085 8.40 0.846 0.736 21914  8.09  0.655 <  -4.384        4.83   
091254.43+101102.90 12138 8.37 0.819 0.461 14808  9.16  1.252    -4.250        4.28   
091322.22+254514.70 15021 7.91 0.539 0.139 15047  8.00  0.591    -4.995       12.33   
091352.59+080246.00 15225 8.43 0.860 0.180 14813  7.52  0.361 <  -6.112       10.08   
091403.55+192022.80 14837 8.36 0.814 0.278 14744  8.46  0.878 <  -6.010        5.70   
091430.49+413627.30 13622 7.77 0.465 0.331 15007  8.55  0.941    -4.958        5.46   
091436.46+014514.50                        15616  8.89  1.135 <  -5.800        3.56   
091448.53+424033.50 10533 7.87 0.508 0.044 12004  7.90  0.528    -5.594       22.05 1 
091524.51+100824.40                        12272  6.84  0.186 <  -6.053        3.48 1 
091541.95+431250.20 12278 7.98 0.572 0.071 12728  7.85  0.503    -5.806       16.96   
091543.65+422344.10                        17176  8.49  0.901    -5.107        4.80   
091613.08+294207.20 14895 8.05 0.620 0.726 14720  7.57  0.378    -5.514        8.21   
091651.97+414703.80 13244 8.03 0.604 0.081 14803  8.09  0.643    -5.150       16.37   
091658.85+335914.50 23886 9.01 1.194 0.665 19787  7.76  0.472    -3.725        3.04   
091702.92+394913.60                        25847  7.30  0.333    -2.000        3.24   
091704.94+061834.30 19732 8.34 0.806 0.464 18636  7.98  0.583 <  -5.147        4.90   
091707.51+635726.40 16224 8.12 0.666 0.127 19021  8.33  0.802    -4.687       10.77   
091719.37+110311.60 15631 8.12 0.665 0.703 14914 10.22  2.079 <  -5.890        2.89   
091755.03+030338.60                        21239  8.24  0.747 <  -4.510        4.29   
091755.64+003351.80                        17620  8.02  0.606 <  -5.774       15.36   
091804.27+222941.90                        30242  7.93  0.581 <  -3.419        7.71   
091823.44+021805.30 17934 8.53 0.929 0.307 18352  8.12  0.663 <  -5.321        9.17   
091827.89+305237.00 16952 7.76 0.466 0.483 19160  7.98  0.587 <  -5.218 -6.00 14.05   
091828.56+224022.60 12567 7.84 0.496 0.165 12572  8.35  0.804    -6.209       19.12 1 
091829.69+433810.60 13341 8.18 0.695 0.147 14478  7.88  0.520    -5.976        9.81   
091905.82+202316.70 18781 8.10 0.653 0.035 17740  8.07  0.636    -5.927       31.71   
091958.06+575341.80 12589 7.65 0.407 0.183 13278  8.20  0.708 <  -6.120        7.76   
092001.29+404728.26 12128 8.31 0.782 0.103 12240  8.45  0.871 <  -6.372       15.15 1 
092017.92+243229.70                        14097  9.41  1.328    -4.814        8.32   
092023.80+254719.30                        14378  7.42  0.322    -5.035        5.23   
092024.08+083746.30 13336 8.31 0.779 0.130 14716  8.51  0.913    -5.468       10.93   
092035.73+014923.40                        15863  8.38  0.827 <  -5.762        4.90   
092106.43+140736.70 20077 8.17 0.700 0.078 18963  8.32  0.791    -4.485       39.02   
092110.80+120411.10 14024 8.01 0.594 0.197 14856  8.92  1.151    -4.467 -7.50  9.59   
092111.85+304414.10                        17444  8.39  0.839 <  -5.541        9.65   
092113.60+235152.20 18406 8.41 0.855 0.165 17533  8.10  0.651    -5.106 -6.00 10.70   
092114.76+223347.00                        14676  7.24  0.274    -5.231        8.03   
092116.04+372943.38 12326 7.76 0.458 0.152 12797  8.36  0.816    -5.082       18.65 1 
092122.49+082805.60                        27818  7.66  0.448    -3.503        6.81   
092200.98+000834.40 21038 8.10 0.661 0.104 22664  7.91  0.556    -4.142       16.07   
092235.07+402059.30 12294 7.96 0.564 0.053 12631  8.15  0.678    -5.492       24.09   
092239.15+012726.00 12565 7.89 0.522 0.127 12978  8.40  0.842    -5.784       17.14   
092241.45+363818.20 18660 8.88 1.130 0.716 18280  7.56  0.383    -3.693        3.56   
092248.40+073639.00                        17773  8.00  0.593 <  -5.465        8.44   
092310.58+202555.20                        17797  8.66  1.011    -4.351        5.66   
092313.66+112910.10 17563 8.35 0.810 0.034 17298  8.40  0.843    -5.281       28.99   
092326.10+230228.00                        14884  8.03  0.604    -4.912       29.21   
092401.04+053345.34                        11010  7.69  0.421 <  -6.121       13.88 1 
092410.60+401705.60 15954 8.43 0.862 0.874 18548  8.14  0.677 <  -5.170        3.68   
092414.62+090940.20 14504 8.14 0.675 0.103 14906  7.48  0.344 <  -6.101       13.34   
092427.30+604641.80 19843 7.80 0.493 0.404 18387  8.66  1.013 <  -5.312        6.53   
092452.74+020712.30 13100 8.13 0.666 0.110 13878  8.01  0.596    -5.900       15.07   
092500.09+665953.80 14678 7.97 0.571 0.132 19536  7.97  0.581    -4.563        7.23   
092539.11+345445.70 14507 7.47 0.339 0.124 16824  7.94  0.560    -4.913       19.93   
092544.41+414803.20 42877 7.52 0.443 0.844 40356  7.50  0.428 <  -3.004        9.76   
092558.91+592908.10 16343 7.57 0.383 0.515 15793  7.96  0.568    -5.815        6.39   
092628.07+230316.10                        12483  9.13  1.240 <  -6.142        7.65 1 
092634.09+512023.70                        22300  7.86  0.529 <  -4.326        3.88   
092634.63+095141.20 14845 7.45 0.336 0.717 14760  6.87  0.207    -5.224        2.66   
092643.37+540406.90 13623 8.33 0.793 0.374 14511  8.26  0.752    -5.491        5.95   
092648.85+431109.20 11984 7.11 0.235 0.428 11995  6.82  0.179 <  -6.040        4.74 1 
092654.51-013111.01 18120 7.96 0.573 0.094 19607  8.17  0.698 <  -5.438       30.32   
092659.86+001457.70                        18030  8.65  1.005    -4.086        9.54   
092715.02+221042.90 13689 8.57 0.951 0.451 13264  6.36  0.084 <  -6.040        4.10   
092818.94+224538.20                        11617  7.79  0.468    -5.166       10.99 1 
092846.58+494209.30 14708 8.09 0.641 0.125 14460  7.59  0.386 <  -6.040        9.43   
092903.70+382224.30 13441 7.79 0.471 0.131 15404  8.87  1.127    -4.939       12.42   
092903.80+595406.00 14402 6.96 0.218 0.408 15164  8.11  0.658 <  -5.960        7.94   
092917.88+162637.46                        15368  7.98  0.581 <  -6.374       21.56   
092951.38+072003.00                        23310  7.70  0.455 <  -4.307        8.51   
093016.81+053802.30 19861 7.82 0.504 0.866 20150  8.42  0.861 <  -4.753        4.94   
093024.62+083406.67                        12468  8.07  0.629    -5.752       29.04   
093040.10+054124.30 15843 8.16 0.687 0.620 14742  7.17  0.258    -5.495        6.09   
093041.80+011508.40                        33943  8.05  0.648 <  -3.193        8.59   
093122.86+362209.40 20334 7.83 0.508 0.800 20675  7.82  0.505 <  -4.731        6.38   
093130.31+073054.60 12314 7.80 0.478 0.365 13316  8.37  0.820    -5.450 -7.50 11.99   
093138.29+031012.70 21433 8.82 1.104 0.177 20386  8.38  0.832 <  -4.797        6.62   
093329.42+090554.56 16496 8.12 0.666 0.142 15484  8.06  0.629    -6.055       27.67   
093416.09+483239.35 12386 8.02 0.599 0.097 12628  7.44  0.324    -5.507       15.17   
093429.31+351945.20                        17379  8.61  0.981    -4.272        7.97   
093429.98+565533.50 13096 7.08 0.233 1.030 13950  7.87  0.516 <  -5.994        4.09   
093434.82+155343.70                        25412  7.05  0.274    -3.443        4.21   
093444.55+092443.31 15671 7.97 0.575 0.036 16993  8.23  0.736    -4.511       47.89   
093448.67+173651.30 15776 8.35 0.811 0.518 14700  8.14  0.677 <  -6.014        5.83   
093454.24+304106.50                        17591  7.98  0.584 <  -5.781       15.91   
093455.07+234213.10 15081 6.48 0.151 2.901 15067  7.29  0.287    -4.712        5.53   
093512.70+003857.12 12472 7.54 0.359 0.068 12853  8.03  0.601    -6.053       32.76 2 
093512.70+104001.20 14072 7.54 0.364 0.314 14420  8.07  0.633    -6.010       17.95   
093529.43+133702.39 11188 8.22 0.717 0.190 12044  8.10  0.647    -5.526       18.75 1 
093603.30+560257.80 13173 7.86 0.509 0.371 13077  7.70  0.428    -5.905        7.70 1 
093610.22+303049.30 15628 8.49 0.904 0.423 15773  7.93  0.551 <  -5.986       12.27   
093628.93+400451.10 16850 8.03 0.612 0.135 16976  8.02  0.604    -5.121       18.70   
093631.00+565637.90                        15397  7.83  0.496 <  -5.930        6.36   
093708.92+284205.70                        15465  8.33  0.799    -4.858 -7.50 12.91   
093720.36+014803.50 15154 7.96 0.570 0.156 14898  8.01  0.595    -5.376 -6.00  8.65   
093759.52+091653.30                        31847  8.01  0.622 <  -3.571       17.24   
093806.30+032242.53 20190 7.80 0.492 0.137 18864  8.24  0.742    -5.068       28.76 2 
093819.20+253736.00 18589 8.09 0.648 0.133 17023  8.13  0.670 <  -5.905       17.48   
093832.79+474050.61 10430 8.54 0.930 0.050 10446  6.96  0.196 <  -6.180       15.42 1 
093844.81+391321.67 13250 8.10 0.649 0.046 13676  8.29  0.771    -6.443       26.67   
093844.97+021755.60                        17661  8.21  0.724 <  -5.391        3.64   
093846.06+531632.50 18060 7.74 0.461 0.723 16687  8.23  0.732 <  -5.824       10.09   
093849.35+414645.00 19770 5.67 0.109 5.383 18231  7.74  0.461 <  -5.252        4.33   
093849.68+363839.88 20845 8.19 0.715 0.087 19074  8.12  0.669    -4.766       33.94   
093855.69+023657.10 12423 8.89 1.138 0.231 16702  9.13  1.240    -4.006        3.79   
093857.45+002428.80 16219 7.48 0.350 0.540 13779  7.60  0.387 <  -6.095        6.11   
093921.05+384344.20 32920 8.77 1.083 0.408 35126  7.88  0.563 <  -3.146        6.57   
093924.25+001145.70                        18747  8.10  0.655    -5.377       20.22   
094003.14+084049.20                        18160  8.13  0.674    -4.183       10.47   
094023.58+185837.24 12891 7.45 0.330 0.129 13449  7.90  0.530    -6.219       26.53 2 
094026.86-021234.88 19309 8.06 0.629 0.078 19711  8.19  0.714    -5.284       40.12   
094029.90+221802.80 11951 7.92 0.539 0.113 12460  8.56  0.945 <  -6.246       13.90 1 
094038.33+285705.60 14473 6.98 0.222 0.947 14277  7.88  0.524    -5.970        9.39   
094049.57+335853.00 15843 8.04 0.611 0.067 16026  8.07  0.632 <  -6.276       25.14   
094053.83+203334.90 13445 8.59 0.965 0.214 12932  7.02  0.223 <  -6.132        8.33 1 
094105.41+013140.60 14964 7.93 0.548 0.058 15743  8.04  0.611    -5.419       18.34   
094127.03+062113.70 19032 8.14 0.681 0.217 18587  7.73  0.458    -5.125       10.86   
094209.49+540157.50 36052 9.28 1.344 0.146 52702  7.52  0.466 <  -3.280       15.58 1 
094224.12+445453.30 18198 7.22 0.283 1.041 15648  7.34  0.304    -5.018        4.96   
094303.60+462913.70 40986 8.77 1.082 0.405 44065  7.81  0.547 <  -2.759        6.41   
094329.03+392801.00 16365 8.10 0.654 0.195 16114  8.04  0.617 <  -5.820        8.98   
094335.49+521836.50                        21645  7.79  0.489    -4.162        7.74   
094411.18+310334.00 15531 7.92 0.545 0.167 15209  7.94  0.556    -5.562       12.21   
094431.28-003933.70 13307 8.16 0.687 0.028 14265  8.30  0.775    -6.029 -7.00 29.41   
094447.51+062342.40 16555 8.37 0.826 0.184 17932  8.23  0.737 <  -5.547       10.34   
094534.50+343455.50 18880 8.22 0.731 0.090 19467  8.14  0.678    -5.330       25.85   
094547.51+482314.57 11647 8.16 0.682 0.075 11865  8.30  0.775 <  -6.350       16.06 1 
094551.02+194013.19 20398 7.08 0.262 1.037 19865  8.23  0.737 <  -5.373       20.74   
094638.77+621759.50 12248 7.64 0.400 0.241 12840  7.48  0.340 <  -6.244       11.63 2 
094726.37+075506.70 16909 7.89 0.529 0.283 17917  7.86  0.517 <  -5.430        9.24   
094749.40+015501.90                        27517  8.08  0.654    -2.705        7.14   
094756.14+105757.50 11908 8.49 0.902 0.112 11390  7.19  0.251 <  -6.067        8.01 1 
094826.42+040730.80                        14245  8.05  0.620    -5.461       32.13   
094942.79+442922.60 14648 8.38 0.830 0.232 13498  7.13  0.246    -4.938        5.61   
094949.93+255028.52 12535 8.04 0.608 0.088 13549  8.45  0.873    -5.024       18.53   
094957.05-011609.45 16900 8.05 0.620 0.071 15984  8.11  0.657    -5.610       36.77   
095027.87+000535.70 23966 7.81 0.508 0.148 20397  8.05  0.629 <  -5.050       18.47   
095035.51+483758.70 12574 7.85 0.501 0.087 12556  7.25  0.269 <  -6.246       13.75 1 
095046.79+444210.70 13407 7.41 0.318 0.695 15960  8.49  0.899    -4.658        3.77   
095102.23+010432.60 16851 7.97 0.575 0.009 16906  8.09  0.648    -5.324       74.61   
095117.15+472422.81                        13847  7.58  0.379 <  -6.201       10.13   
095141.89+501715.80 17049 8.05 0.625 0.058 17292  8.14  0.675    -5.657       21.38   
095207.88+090953.40 17523 8.04 0.619 0.044 18762  8.21  0.724    -4.579       42.27   
095229.04+455130.80 18057 7.66 0.425 0.331 17670  7.93  0.554 <  -5.611       11.02   
095256.37+244851.66 10934 8.05 0.612 0.031 12619  8.89  1.137    -4.712       38.97 1 
095256.69+015407.70 28645 8.06 0.646 0.062 33904  8.05  0.648 <  -3.664       37.20   
095319.64+325104.00 12840 8.07 0.627 0.106 12693  8.29  0.769    -5.558       24.19   
095337.98+493439.80 21078 7.78 0.484 0.211 20524  7.88  0.535 <  -4.881       12.49   
095346.94+431932.30                        43916  7.75  0.521    -2.422        3.86   
095353.91+074246.10 19163 8.01 0.600 0.059 20007  8.30  0.781    -4.371       23.99   
095356.63+412649.90 15828 8.02 0.604 0.152 16069  8.30  0.778 <  -5.828        8.81   
095415.13+184405.80 13665 9.60 1.398 0.318 14671  7.84  0.503 <  -5.920        4.13   
095424.84+230419.00                        16918  8.16  0.690 <  -5.558        4.81   
095426.18+484700.50 16220 7.86 0.516 0.034 17227  7.86  0.518    -5.578       22.27   
095440.47+120917.20 37635 7.72 0.496 0.408 34242  7.80  0.524 <  -3.302       11.04   
095449.30+181454.78                        12873  8.19  0.701    -5.371 -7.50 24.87   
095455.12+440330.30 18398 7.99 0.588 0.125 23829  8.30  0.788    -4.416       18.18 2 
095515.28+351521.90 19145 8.04 0.620 0.780 24764  7.84  0.521    -3.657        5.19   
095600.58+224810.70 12315 8.20 0.707 0.049 11315  7.21  0.255    -5.717       17.11 1 
095604.37+241848.60 16846 7.56 0.382 0.480 15664  8.01  0.598    -5.204 -7.50 12.19   
095649.55+010812.40                        16740  6.83  0.213    -4.702        3.80   
095723.13+571350.30 14100 8.16 0.686 0.024 14675  8.27  0.759    -5.067       28.62   
095749.40+335923.60 26533 8.00 0.610 0.053 27440  7.97  0.597 <  -4.220       32.73   
095819.70+552514.30 18044 8.24 0.744 0.155 22569  8.02  0.614    -3.425       11.30   
095820.52+600234.91 14045 8.09 0.639 0.033 14167  8.10  0.650    -5.470       31.39   
095854.97+055020.83                        13125  8.66  1.005    -5.481 -7.50 31.58   
095855.57+432029.00 14814 8.52 0.917 0.169 17524  7.50  0.362 <  -5.523        6.35   
095855.99+641039.10 18138 7.99 0.589 0.243 16762  7.75  0.460    -5.290        7.79   
095902.38+044653.02 17973 8.21 0.723 0.186 20442  8.23  0.736    -4.726       19.98   
095923.47+023143.62 14774 8.24 0.735 0.223 15575  7.99  0.584    -5.802       16.05   
095926.99+010327.90                        17121  8.24  0.739    -5.097       27.29   
100001.26+442015.72 13963 7.91 0.539 0.092 14781  8.21  0.717    -4.135 -7.50 27.62   
100011.82+364558.30 15310 7.38 0.315 0.355 16786  8.39  0.837    -5.493        8.93   
100015.28+240724.70 43165 8.11 0.696 0.094 15112  8.21  0.718    -5.850       22.78   
100100.10+313413.16                        45970  6.79  0.298 <  -3.010        6.43   
100105.42+565157.00 18056 7.90 0.541 0.575 31091  9.36  1.314    -2.582        4.02   
100128.79+235346.90                        20860  8.20  0.719    -4.436       11.67   
100140.17+025853.19 16397 7.87 0.520 0.095 18526  8.22  0.727    -4.689       33.28 2 
100209.64+035327.30                        16720  8.31  0.784    -5.295       21.71   
100218.27+273903.70 17219 8.66 1.010 0.393 16295  8.57  0.953    -4.942        4.67   
100242.41+700054.30 30475 7.70 0.474 0.572 31833  7.89  0.563 <  -3.300        7.46   
100327.90+451625.50 15542 7.22 0.274 4.240 30161  8.51  0.926 <  -3.326        3.39   
100442.48+533150.00 17827 7.89 0.536 0.043 20694  8.13  0.678    -4.600       26.84   
100442.59+021702.90 14479 8.07 0.629 0.370 16288  7.81  0.490    -4.609       10.79   
100544.91+364838.50 15172 7.96 0.566 0.139 14495  7.87  0.518    -4.826        9.47   
100621.42+250445.00 14590 8.45 0.874 0.234 15699  7.99  0.585    -5.254       17.12   
100632.87+424352.30 20052 7.57 0.393 0.266 21350  8.17  0.704 <  -4.695       11.74   
100646.07+413306.60 11806 7.90 0.530 0.037 12974  7.97  0.566    -6.081       17.35   
100700.19+611925.66 13539 7.88 0.523 0.125 13958  8.14  0.674 <  -6.513       22.70   
100728.41+611103.40 15513 7.87 0.520 0.211 15470  7.99  0.585    -5.092       12.06   
100755.84+213117.40 23994 7.86 0.531 0.349 25406  8.11  0.673 <  -4.311       19.50   
100809.13+425657.84 17327 8.32 0.793 0.112 16594  8.11  0.660    -5.414       21.18   
100817.04+434931.80 11508 8.04 0.607 0.037 16456  9.24  1.278    -4.935 -6.00 24.29 4 
100852.01+225937.20 11470 7.93 0.541 0.037 12745  8.70  1.033    -6.118       26.57 1 
100904.42+060817.50 18565 7.72 0.450 0.168 18325  8.37  0.827    -5.384       14.97 2 
100922.96+410505.17 13692 7.99 0.580 0.016 13513  7.78  0.469    -5.350       50.75   
100926.60+154236.54                        14974  7.97  0.571    -4.804       19.52   
101022.15+030157.30                        19382  8.43  0.868 <  -5.049        5.01   
101022.37+272239.30 17118 7.56 0.381 0.223 16028  7.99  0.588 <  -6.085       15.93 2 
101049.19+062143.70 15457 8.46 0.884 0.098 15622  8.26  0.749    -4.416       12.12   
101131.88+050729.30                        25979  7.76  0.488 <  -3.943        9.58   
101149.93+024105.82 15168 8.24 0.740 0.272 16333  8.20  0.716 <  -5.892       13.06   
101200.50+021732.10 18194 7.51 0.368 0.719 16001  8.15  0.685 <  -5.950       10.49   
101208.09+283244.90 21164 8.34 0.809 0.195 18842  8.16  0.689    -4.858        9.32   
101226.17+003703.80                        14413  8.31  0.784    -5.387        5.09   
101249.63+412311.04 15888 7.87 0.519 0.009 16363  8.47  0.893    -5.260       82.64 2 
101310.98+285407.60 15910 7.30 0.294 1.763 15069  8.23  0.733    -5.910        5.14   
101316.02+075915.20 18877 7.36 0.322 0.109 18870  8.21  0.726    -5.075       18.85 3 
101320.07+354116.80                        16698  7.99  0.588 <  -5.969 -7.50 17.02   
101342.58+085121.28 24654 7.13 0.288 0.699 22735  8.01  0.606 <  -4.631       19.35   
101351.14+434851.00 12808 7.97 0.571 0.444 13890  7.79  0.473    -5.219        6.18   
101357.19+234533.00                        12439  8.11  0.653    -5.478       17.03 1 
101427.06+132657.34 16390 8.27 0.756 0.073 15889  8.08  0.638    -5.709       32.16   
101502.95+464835.30 20969 7.95 0.572 0.133 23405  7.90  0.548    -3.797       16.56   
101526.56+524212.74 11157 8.20 0.709 0.011 11220  8.04  0.606    -5.734       58.09 1 
101545.92+400214.99 20295 8.31 0.790 0.111 18993  8.15  0.684    -4.574       25.03   
101636.81+074951.40 21035 7.94 0.569 0.211 22384  8.02  0.615    -2.000       13.71   
101704.38+194848.30 16008 8.54 0.935 0.256 15683  8.06  0.624    -5.057 -7.00  9.62   
101706.30+465956.00 13627 7.28 0.280 0.387 13632  7.93  0.547 <  -6.103        7.05   
101716.69+465232.40 12111 7.83 0.491 0.108 12269  7.17  0.248    -5.712       12.69 1 
101727.85+184705.96 13155 7.96 0.565 0.026 13617  7.83  0.491    -6.106       38.19   
101800.81+370840.64 15767 8.17 0.696 0.075 15034  8.15  0.679    -5.489 -7.50 25.45   
101821.19+140507.00 13293 8.13 0.663 0.071 14304  8.07  0.633 <  -6.297       16.89   
101904.85+052256.30 11181 8.11 0.649 0.056 12500  8.76  1.068    -5.448       27.67 1 
101908.35+005514.60 15534 8.41 0.852 0.309 15314  7.78  0.470 <  -5.941        6.86   
101929.78+375218.90 12963 8.08 0.635 0.105 16822  9.26  1.284    -4.866 -6.00 16.79   
101951.55+290100.70 23136 8.02 0.616 0.101 21142  8.01  0.608    -4.510       21.27   
102044.06+090617.10 19999 8.09 0.649 0.246 21158  8.01  0.607 <  -5.076       32.46   
102100.92+564644.70 19416 7.97 0.580 0.065 18624  8.07  0.636    -4.466       17.10   
102106.66+082724.48 23475 8.00 0.605 0.036 25328  7.96  0.587 <  -4.526       46.94   
102218.91+261502.75 13543 7.97 0.570 0.020 14102  8.05  0.620    -6.071       50.23   
102251.33+520305.00 14788 7.90 0.532 0.118 15794  7.73  0.451    -4.550 -6.00  8.47   
102312.63+051039.60 18599 7.76 0.472 0.066 19317  8.09  0.649    -5.439       27.66   
102420.20+161912.50 28492 8.39 0.851 0.319 24962  8.11  0.671 <  -4.225       12.75   
102600.35+591424.70 17659 8.12 0.666 0.031 18695  8.40  0.843    -5.022       29.33   
102615.54+005942.90                        15825  8.08  0.638    -4.778        5.71   
102616.80+081258.90 14066 8.27 0.758 0.181 14532  8.23  0.734 <  -6.142       13.56   
102618.50+013646.46                        18932  8.14  0.679 <  -5.428       18.55   
102626.04+513758.29 13001 8.44 0.869 0.163 12072  7.17  0.249    -5.910        5.25 1 
102651.55+091347.50 26132 7.73 0.475 0.286 25573  7.83  0.518    -3.652       31.61   
102655.38+530610.09 36530 7.99 0.624 0.120 37939  7.84  0.550 <  -3.531       28.59   
102701.87+583142.64 13051 8.07 0.627 0.065 13002  8.13  0.667    -5.885       21.87   
102706.20+304526.50                        15456  7.82  0.494    -4.890        3.27   
102718.79+275539.51 20235 8.07 0.642 0.064 20069  8.13  0.678    -3.241       31.27   
102738.24+351844.90 18819 8.06 0.629 0.585 15077  7.72  0.444    -5.066        5.49   
102807.83-013552.94 13407 8.00 0.586 0.112 14644  8.69  1.024    -5.302 -7.50 21.61   
102816.83+490200.70 15019 7.67 0.422 0.040 17195  7.91  0.545    -5.425       25.25   
102941.17+451810.20 12135 7.66 0.411 0.158 11426  6.83  0.177 <  -6.175       10.77 1 
102953.32+020812.45 14963 7.61 0.393 0.201 14201  8.18  0.699    -4.853       24.21 2 
103026.29+075607.50 18479 8.50 0.911 0.413 18554  8.04  0.617 <  -5.381       11.62   
103033.20+385447.59 21194 7.67 0.438 0.246 20387  8.33  0.800    -4.810       24.64 2 
103036.14+212519.70 19724 8.41 0.851 0.606 17817  7.77  0.474    -5.306        4.77   
103056.39+233831.80 12843 7.99 0.578 0.077 12841  8.01  0.592    -5.754       12.44   
103110.42+080059.40 26022 7.62 0.427 0.588 26059  8.09  0.658 <  -4.061       12.56   
103205.76+324005.55 12690 8.02 0.596 0.006 12753  7.96  0.561    -4.940       72.11   
103248.52-025520.46 10920 8.06 0.619 0.014 16474  9.22  1.273    -5.145 -6.00 70.02 4 
103340.76+131159.53 13072 8.16 0.684 0.178 15341  8.51  0.915    -5.778       15.52   
103411.31+373336.70 15215 7.90 0.533 0.168 15112  8.31  0.783    -5.114 -7.50 10.99   
103455.91+240905.80 52475 8.18 0.746 0.088 48474  7.72  0.521 <  -2.517       28.08   
103517.85+273934.30                        14231  8.79  1.085    -5.294       13.02   
103536.44-011849.17 29189 8.12 0.683 0.307 24367  8.00  0.605    -4.160       30.95   
103554.29+624851.40 15646 7.83 0.499 0.304 16540  7.81  0.488 <  -5.738        5.94   
103555.52+421043.75 38763 8.34 0.830 0.155 41231  7.87  0.568    -2.782       28.27   
103609.48+193841.14                        16737  8.22  0.725    -4.509       14.75 3 
103610.50+052329.57 17956 8.55 0.942 0.180 17644  8.11  0.658 <  -5.768       16.50   
103611.53+181453.20 12676 8.00 0.585 0.043 12902  7.86  0.509    -5.733       22.96   
103651.09+483754.00 11697 7.73 0.439 0.128 14554  9.00  1.187    -5.055 -6.50  8.75   
103710.16+663201.40 14511 8.05 0.616 0.014 15001  7.95  0.559    -5.810       38.13   
103728.49+372359.60 11458 6.56 0.130 1.003 13697  9.72  1.466    -5.040        6.33 1 
103729.48-003111.17 16675 8.10 0.650 0.030 15805  7.88  0.525 <  -6.311       55.00   
103729.83+070902.70 11609 8.06 0.619 0.110 13318  8.18  0.699    -4.430 -7.00 10.09   
103734.47+455025.83                        14048  9.55  1.377 <  -6.076        5.19   
103742.80+515655.60 19002 8.44 0.871 0.417 20881  8.15  0.688 <  -4.686        6.22   
103902.40+024326.62 13010 7.95 0.557 0.152 13388  8.34  0.799    -6.123       15.66   
103910.92+345235.95 11743 7.95 0.552 0.120 11211  7.23  0.259    -5.828       16.23 1 
103917.11+055741.70 15254 7.64 0.408 0.281 15476  7.83  0.496 <  -5.920        7.49   
103923.87+264822.90 13774 8.03 0.605 0.051 14959  8.36  0.817    -5.285 -7.50 24.75   
103942.95+422718.70 12781 7.95 0.555 0.110 12787  8.04  0.612    -5.829       14.49   
103955.45+310643.53 12467 7.88 0.520 0.023 13292  7.83  0.492    -4.554       24.76   
103959.55+400225.10 24119 8.28 0.774 0.050 19705  8.06  0.634 <  -5.413       28.70   
104036.41+095358.60 12556 7.71 0.431 0.151 11761  7.25  0.267    -5.842       14.84 1 
104043.86+375306.50 17325 8.27 0.758 0.136 16406  8.14  0.675 <  -5.878       13.99   
104117.42+231036.40 25880 7.60 0.420 0.207 21596  8.06  0.634    -4.784       32.18 2 
104219.93-015223.02 13934 8.27 0.758 0.194 13523  8.04  0.608 <  -6.349       16.57   
104313.65+150754.00                        17783  9.91  1.620    -4.226 -6.00  4.76   
104318.16+492320.10 15225 7.97 0.571 0.111 16289  8.27  0.759    -5.882       12.21   
104318.44+415412.50 20738 7.77 0.481 0.283 29776  8.05  0.641 <  -3.460        9.85   
104348.18+334451.30 18640 7.82 0.501 0.427 26521  7.92  0.565    -2.510        6.06   
104423.24+565506.78 25702 8.30 0.792 0.205 29735  7.82  0.522 <  -3.947       20.82   
104441.54+011041.40 14359 8.50 0.906 0.175 13888  7.34  0.297    -6.098       12.48   
104504.99+525443.30 10835 7.19 0.247 0.678 16500  9.52  1.365    -4.283 -6.00  5.84   
104657.99-005045.70 21238 8.11 0.663 0.058 18664  8.05  0.625 <  -5.696       47.46   
104706.72+281122.60 12845 8.55 0.940 0.365 14586  8.42  0.854    -5.279        3.75   
104739.51+604753.10 12468 7.51 0.351 0.838 14066  7.45  0.333    -4.736        3.57   
104806.83+025431.80 13860 8.22 0.722 0.127 13993  7.98  0.578    -5.612        9.34   
104819.30+180052.78 13777 8.43 0.863 0.184 14912  8.24  0.737    -5.270       15.65   
104832.64-020112.29 14021 8.02 0.601 0.005 14581  8.07  0.631 <  -6.464       91.66   
104908.33-001529.30 22653 7.90 0.550 0.657 21468  8.03  0.615 <  -4.672       14.21   
105001.57+000541.30 15516 8.85 1.115 0.274 15686  8.15  0.682    -5.800       12.17   
105058.17+095815.20                        15580  8.28  0.766 <  -5.905        5.62   
105100.62+283715.40                        14991  8.06  0.628    -5.247 -7.00 18.92   
105113.66+043516.91 13705 7.98 0.578 0.012 14317  7.93  0.548 <  -6.487       60.83   
105131.19+305355.50                        15525  7.55  0.372 <  -5.812        4.28   
105149.10+110112.70 20215 8.17 0.698 0.056 20495  8.06  0.635    -4.823       24.68   
105327.66+000043.00                        14614  7.83  0.498    -4.666        5.59   
105344.44+201415.30                        38770  7.67  0.479 <  -3.508       22.57   
105404.68+443819.90 27769 7.76 0.494 0.096 25493  7.98  0.595    -3.855       19.16   
105423.95+211057.58 20795 7.96 0.578 0.044 22038  8.08  0.646 <  -4.914       47.06   
105443.45+042923.70 18422 8.13 0.676 0.084 16416  8.01  0.600 <  -6.020       16.36   
105459.92+473218.70 15019 8.27 0.757 0.529 16614  8.13  0.671    -4.907       11.41   
105604.14+045634.13 17124 8.01 0.601 0.066 16403  8.11  0.659    -4.323       36.65   
105635.40+391757.55 19800 7.94 0.564 0.262 19222  8.18  0.705    -4.850       21.26   
105715.58+102943.10 17754 8.58 0.962 0.393 17153  7.67  0.426 <  -5.606        8.06   
105752.20+621301.60 15738 7.43 0.333 0.870 15796  7.84  0.502 <  -5.773        3.44   
105829.24+655227.20 13665 7.69 0.426 0.111 15381  7.67  0.422 <  -6.182       15.45 2 
105925.46+341451.40 12182 8.03 0.603 0.003 12313  7.95  0.555    -5.469       78.04   
105929.60+554039.30 16707 7.74 0.457 0.077 24251  7.97  0.591    -2.645       12.69   
105931.76+333504.10                        13472  8.54  0.935    -4.917        5.65 1 
110030.22+552238.00 12103 8.08 0.633 0.028 11011  7.21  0.254    -5.650       16.36 1 
110147.19+592409.50                        51534  8.50  0.940 <  -7.803        4.11   
110235.85+623416.10 22069 8.09 0.655 0.041 24224  7.86  0.530    -4.616       20.17   
110342.78+220333.80 21795 8.02 0.614 0.091 18889  8.29  0.773    -4.127       32.70   
110438.39+071129.80 11231 8.03 0.598 0.028 16488  9.34  1.307    -5.083 -6.00 19.13 4 
110445.12+350004.91 19345 7.58 0.395 0.343 21110  8.22  0.734    -3.950       11.22   
110509.99+665757.90 27161 7.78 0.501 0.711 25332  7.53  0.394 <  -4.040        8.47   
110520.35+092324.97 17499 8.32 0.795 0.165 15907  7.78  0.474 <  -6.105       18.89   
110559.21+371725.50 12687 8.12 0.657 0.121 11765  7.83  0.491 <  -6.523       20.98 1 
110611.71+125835.00 19372 8.15 0.685 0.147 19158  8.14  0.683    -4.960       25.04   
110614.78+303726.90 26724 7.82 0.516 0.519 23671  8.18  0.709 <  -4.268        9.65   
110649.88+374655.90 13626 8.21 0.720 0.072 13557  8.11  0.656    -6.265       26.92   
110700.55-164721.20 21071 8.57 0.956 0.297 18858  8.37  0.829 <  -5.298       12.09   
110708.12+361631.57 22215 8.03 0.621 0.143 22173  8.12  0.672    -4.130       21.02   
110737.03+142527.20 12499 7.88 0.515 0.052 13142  8.32  0.788    -5.833       22.77   
110817.58+132049.10 17372 8.23 0.736 0.086 16879  7.98  0.583    -4.880       15.45   
110834.77+575403.40 14989 8.15 0.680 0.017 15627  8.25  0.743    -4.490       28.92   
110954.10+580630.80 21939 8.49 0.909 0.478 22874  8.24  0.747 <  -4.354        7.09   
110957.82+131827.90 16104 7.87 0.521 0.146 16125  8.13  0.667    -4.044       13.03   
111004.40+300918.40                        15539  8.43  0.860    -5.023 -6.00 10.02   
111010.94+385700.30                        16160  8.11  0.655    -4.534       32.14   
111023.01+592234.10 12567 8.21 0.715 0.062 12459  8.02  0.596    -5.908       26.95   
111106.49+400203.20 14738 9.46 1.344 0.406 17588  7.85  0.514    -3.823        4.95   
111137.92+184938.63 11248 8.14 0.670 0.112 12152  8.28  0.759    -4.966       18.52 1 
111157.31+061027.40 16982 7.51 0.362 0.509 16837  8.51  0.915    -4.735        7.17   
111158.10-153503.30 15604 8.11 0.654 0.172 16457  8.01  0.595 <  -5.869       14.30   
111201.75+420403.52 13638 8.03 0.605 0.170 13903  7.87  0.517    -5.973       18.93   
111203.60+215747.46                        13571  7.88  0.522    -5.473       24.72   
111310.23+202916.40 13182 8.21 0.715 0.011 13433  8.03  0.607    -4.559       49.91   
111335.92+014534.05                        32052  8.00  0.620    -2.946       13.17   
111348.39+600229.30 17830 8.10 0.655 0.073 17497  8.04  0.618    -3.640 -6.50 28.48   
111435.44+244743.03 16673 7.95 0.562 0.117 15681  7.97  0.574 <  -6.330       20.51   
111447.80+293249.60 12814 7.54 0.361 0.249 12497  7.90  0.530    -5.974       11.76 1 
111655.10-121343.70 14529 8.70 1.034 0.831 14832  6.98  0.225    -5.581        6.51   
111822.68+153334.50 21339 7.92 0.557 0.028 24685  7.88  0.542    -3.787       49.92   
111839.02+383333.40 13796 6.78 0.187 0.845 16995  7.84  0.504 <  -5.641        8.11   
111911.27-130649.80 15764 8.34 0.800 0.145 14425  7.89  0.526    -5.731       17.52   
111946.75+673631.10 13284 7.60 0.388 0.059 15207  8.02  0.600    -5.625       45.32 2 
112013.34+665259.90 16054 7.96 0.568 0.112 15669  8.21  0.721    -6.003       18.47   
112022.38+141026.70 12563 8.03 0.604 0.087 12095  7.88  0.518    -5.881       21.04 1 
112154.14+542503.40 20298 8.12 0.668 0.097 19413  8.12  0.666    -5.144       13.07   
112223.42+113641.47 21144 8.41 0.855 0.169 22325  7.99  0.597    -4.320       17.12   
112225.21+153527.13 16051 8.10 0.651 0.314 15736  8.07  0.630    -3.786       20.64   
112340.06+674222.30 15817 7.78 0.472 0.293 17955  8.07  0.633    -5.532       11.45   
112355.86+563647.00 16754 7.57 0.386 0.288 21209  8.60  0.974 <  -4.616        6.66   
112506.49+452814.00 15184 8.12 0.664 0.044 14118  7.95  0.561    -5.830       16.21   
112632.69-073837.30 14094 8.55 0.938 0.309 15602  7.65  0.415 <  -6.011       13.87   
112711.72+325229.70 13072 6.97 0.213 0.770 14382  7.97  0.574    -5.532       14.22 3 
112712.26+120227.38                        14694  8.25  0.742    -5.820       11.32   
112737.92+052905.20                        14494  7.42  0.324    -5.281        5.50   
112838.20-062146.70 12696 7.94 0.554 0.851 12496  6.62  0.144    -5.204        7.78 1 
112839.69+415140.70 21309 7.99 0.594 0.087 21643  8.08  0.648 <  -4.980       20.89   
112900.85+151119.75 16296 7.89 0.532 0.050 16052  8.02  0.602    -4.953       37.16   
112920.58+011604.71 16932 7.88 0.524 0.110 16540  7.99  0.585 <  -6.187       27.37   
112944.19+471126.40 14581 7.53 0.363 0.515 15850  7.58  0.387    -5.292        3.52   
112956.37+474411.00                        18511  7.98  0.583    -3.484 -6.00  4.50   
113007.78+614340.30 15298 8.78 1.079 0.266 17771  8.70  1.034    -3.914        4.34   
113011.86+621926.20 18267 8.17 0.698 0.020 16801  8.12  0.665    -5.672       42.03   
113028.62+301120.70 14678 8.32 0.791 0.164 14404  8.27  0.757    -5.029       11.04   
113058.39+664712.25  8988 8.49 0.893 0.010 12107  8.32  0.789    -4.889        4.80 1 
113131.97-022617.70 16766 7.16 0.265 0.789 15416  7.20  0.268 <  -5.928        6.14   
113143.40+370128.10 12965 8.02 0.598 0.006 12760  7.83  0.495    -6.251       57.04   
113153.32+481852.30 17235 7.90 0.536 0.024 18474  8.12  0.666 <  -5.750       35.20   
113158.48-012955.90 18752 7.76 0.470 0.599 15642  7.60  0.391 <  -5.896        6.63   
113213.56+202518.50 20485 8.13 0.674 0.066 19236  8.10  0.654    -5.525       23.06   
113247.25+283519.00 21395 7.55 0.392 0.259 23747  8.01  0.611    -3.470       12.52   
113257.32+382544.90                        13907  8.62  0.986    -5.273        4.35   
113316.54+035652.59 14136 7.97 0.572 0.025 15023  7.94  0.558    -5.685       56.06   
113325.85-012829.24 12877 7.92 0.543 0.022 14140  7.88  0.519    -5.228       46.39   
113327.45+381621.80 20459 8.64 1.002 0.438 17135  7.76  0.465 <  -5.610        5.87   
113348.88+262354.42                        13428  8.19  0.705    -5.540        9.08   
113425.11+644305.35 16917 8.19 0.707 0.034 15903  8.01  0.595    -5.477       35.94   
113527.68-000844.40 19852 8.06 0.630 0.144 20486  8.13  0.678 <  -5.225       21.46   
113529.60+425339.84 14724 8.07 0.628 0.103 15484  8.18  0.697    -5.412       18.35   
113623.54+320403.80                        18370  8.36  0.821    -5.111       18.53 3 
113654.22+070336.18 17004 8.20 0.715 0.018 18724  8.42  0.861    -4.996       55.64   
113716.68+405527.30 17438 8.29 0.770 0.681 18821  8.68  1.023 <  -5.098        4.43   
113747.78+354421.70 17051 8.05 0.620 0.153 16665  8.10  0.652 <  -5.829       13.83   
113749.20+160355.50 19918 7.88 0.530 0.200 22637  7.90  0.546    -3.486       10.14   
113752.01+561715.59 12604 8.09 0.638 0.029 12551  8.28  0.762    -6.103       32.83   
113811.94+545947.60 17954 8.22 0.728 0.094 18160  8.09  0.648    -5.235       12.01   
114010.54-002935.50 13670 6.96 0.214 0.734 14808  8.46  0.879    -5.681       11.21   
114022.27+143002.77 13407 8.08 0.635 0.048 13128  7.86  0.508 <  -6.547       26.64   
114039.37-004949.70 24194 8.05 0.635 0.186 25481  7.85  0.528 <  -4.149       13.89   
114051.66+663950.10 18470 8.03 0.614 0.083 17436  8.08  0.642    -5.649       24.73   
114151.77+395854.70 14113 9.09 1.227 0.372 14669  6.95  0.218    -4.757        4.26   
114238.69+572747.50 19547 8.30 0.779 0.051 18788  8.45  0.876    -5.270       19.72   
114245.28+290432.60 12979 8.16 0.684 0.075 13434  8.88  1.128    -4.601       11.00   
114350.12+272733.22                        18507  8.06  0.633 <  -5.545       18.44   
114356.86+052334.33                        11890  6.05  -.106    -5.610       11.62 1 
114428.49+143146.34 19760 7.80 0.492 0.297 19240  8.13  0.676    -4.670       19.92   
114446.39+254122.36 36751 7.67 0.474 0.148 49482  8.09  0.692 <  -2.203       33.21   
114503.75+143736.60                        18365  8.05  0.627 <  -5.318        5.58   
114546.58+150848.40 13888 8.50 0.908 0.198 13512  7.71  0.434    -5.951       11.54   
114552.73+033218.71 13818 7.80 0.478 0.112 14033  8.06  0.626    -5.826       22.83   
114605.39+001458.60 14292 7.83 0.497 0.380 14175  7.20  0.262 <  -6.066        6.06   
114659.63+303243.54                        44244  6.20  0.206    -2.000       10.51   
114751.73+001701.20                        25892  7.53  0.395 <  -3.956        6.68   
114850.90+350425.02 14992 8.06 0.623 0.025 14891  7.89  0.526 <  -6.432       47.13   
114910.95-014444.10 15970 7.07 0.244 0.643 16072  9.75  1.485 <  -5.728        4.51   
114912.80+304531.20 11708 7.79 0.471 0.061 12521  8.05  0.616    -4.948       22.57   
114933.01+451043.59 12686 8.12 0.657 0.100 12552  7.82  0.489    -5.611       15.05 1 
114940.13+643223.10 14952 8.16 0.685 0.186 14976  7.45  0.334 <  -5.883        4.76   
115114.92+194346.63 18874 8.03 0.614 0.022 18160  8.21  0.722    -5.155       52.46   
115130.77+403455.49 16971 8.18 0.699 0.024 17473  8.28  0.764    -5.169       56.40   
115141.89+593430.60 15271 8.29 0.769 0.047 13804  7.65  0.409 <  -6.333       17.65   
115153.98+111809.04 13064 8.30 0.777 0.179 13696  8.54  0.930    -6.463       20.41   
115307.40+312737.73 23157 6.74 0.203 0.362 22983  7.92  0.561    -4.264       25.02   
115326.63+223752.23 17401 8.57 0.955 0.112 16316  8.06  0.625    -5.474       22.96   
115416.86+045104.10 16714 8.00 0.592 0.019 17369  8.25  0.747    -5.387       36.99   
115418.62+014137.90 19802 8.08 0.645 0.067 20235  8.12  0.670    -4.645       21.08   
115426.67+251755.60 21458 7.94 0.568 0.043 22604  7.97  0.584    -4.699       40.05   
115440.17+425818.70 17476 8.13 0.669 0.626 15742  8.31  0.784 <  -5.882        5.10   
115503.66+314825.80 17015 8.13 0.671 0.041 15668  7.62  0.401    -6.195       26.17   
115522.54+342524.50 19793 7.92 0.556 0.267 19973  8.33  0.803    -4.571        8.71   
115538.57+254135.20 39460 8.12 0.697 0.262 35311  7.75  0.505 <  -3.268       12.71   
115553.69+242737.00 17676 7.87 0.521 0.128 16106  8.08  0.638 <  -5.932       13.73   
115655.23+162147.50 15616 8.29 0.772 0.136 15407  8.13  0.669    -5.501        8.20   
115705.53+452011.10 19378 8.06 0.633 0.183 18984  8.47  0.890 <  -5.154        8.19   
115800.08+162125.60 11952 8.24 0.736 0.011 12805  8.56  0.943    -5.368       30.78   
115808.54-030342.50 15499 8.07 0.632 0.151 15625  7.55  0.375 <  -5.899        9.73   
115959.91+500554.20 13226 8.20 0.708 0.048 12764  8.16  0.682    -5.243       30.40   
120013.28+445154.40 16449 8.36 0.816 0.292 15481  8.07  0.634 <  -5.919        5.29   
120043.67+592601.02 14858 8.11 0.653 0.026 15062  8.01  0.597    -6.351       26.22   
120101.04+673004.90 15495 7.81 0.487 0.016 17523  8.09  0.648    -5.727       40.24   
120203.13+285647.07 16043 7.56 0.377 0.205 17179  8.16  0.690    -5.231       16.37 2 
120319.78+243955.70 14397 8.23 0.728 0.011 15300  8.60  0.969    -4.912 -7.50 40.55   
120349.82-005145.90                        15146  7.86  0.511    -4.969        8.81   
120350.03+102242.17 11874 8.25 0.742 0.061 12302  8.22  0.721    -5.571       16.40 1 
120524.67+063010.00 19628 8.08 0.645 0.048 21282  8.23  0.737    -4.683       26.40   
120551.38+200602.04 11182 7.60 0.380 0.155 11062  8.06  0.622 <  -6.258       16.36 1 
120658.14-003336.80 24145 7.92 0.564 0.101 24045  7.87  0.536 <  -4.685       35.94   
120706.08+314030.10 21697 8.33 0.806 0.130 21300  8.16  0.694 <  -4.849       17.41   
120708.63+322155.70 15403 8.49 0.900 0.370 18468  8.17  0.696 <  -5.291        7.13   
120735.19+225905.70 25020 7.71 0.463 0.120 20592  8.13  0.677 <  -5.201       22.06 2 
120753.27+223335.00 14709 8.52 0.920 0.409 12111  6.16  -.031 <  -6.046        3.40 1 
120936.87-023631.46 10129 8.27 0.749 0.024 10283  7.84  0.493 <  -6.361       22.64 1 
121029.29+283227.80 12883 7.71 0.433 0.259 14775  8.56  0.946    -5.664        7.13   
121031.40+214430.10 24029 7.73 0.468 0.144 24849  8.01  0.611    -4.511       21.27   
121037.50+193200.60 26221 8.00 0.607 0.049 19016  8.11  0.659    -5.060       43.62   
121108.46+053249.80 14894 7.96 0.564 0.091 15802  8.02  0.601 <  -6.121       15.73   
121133.01+190727.30 17559 8.29 0.772 0.478 14049  7.75  0.457 <  -6.076        8.13   
121135.65+181040.30 30892 8.04 0.638 0.618 37209  7.96  0.606 <  -3.084        7.83   
121219.03-011536.00 13439 8.46 0.881 0.216 14469  8.28  0.763    -5.373        7.11   
121312.75+500441.60 19670 8.11 0.660 0.137 16774  8.01  0.598 <  -6.144       24.91   
121439.61+351813.40 17497 8.14 0.681 0.339 25943  7.75  0.483 <  -3.948        5.48   
121449.65+570903.10                        15819 10.22  2.078 <  -5.769        3.86   
121527.51+373009.13 15633 8.17 0.694 0.129 16077  7.93  0.551 <  -6.078       19.92   
121545.49+253634.40 21803 8.32 0.797 0.336 23146  8.29  0.777    -3.527       10.97   
121600.21+302328.82  9267 8.64 0.992 0.028 12158  9.83  1.544    -5.742       11.70 1 
121620.09+421601.60 14761 7.58 0.383 0.270 16093  7.79  0.480 <  -5.824        8.30   
121735.00+244308.50 13430 8.10 0.645 0.099 12324  7.35  0.294 <  -6.244       14.21 1 
121754.60-024323.40 19113 8.35 0.816 0.076 17595  8.29  0.771    -5.362       16.85   
121813.58+461806.10 39799 7.80 0.535 0.120 44390  7.71  0.510 <  -2.977       19.43   
121939.35+094956.42 25397 8.07 0.648 0.078 31524  7.79  0.513    -3.604       42.72   
122002.19+592643.69 13590 8.01 0.594 0.047 14224  7.82  0.491    -6.020       25.86   
122025.21+384127.90                        16958  7.93  0.555    -5.618       19.05   
122041.22+213729.60 15683 7.45 0.338 0.353 14876  8.10  0.648 <  -5.995        7.59   
122112.33+402455.40                        15570  8.19  0.704 <  -5.907        8.15   
122117.91+035440.10                        17973  8.29  0.776    -5.020       11.52   
122241.27-003614.40 22215 7.91 0.553 0.075 19547  8.17  0.700    -4.466       33.11   
122244.47+182259.80 19626 7.17 0.279 0.399 22328  8.22  0.736    -3.939        9.49   
122250.15+684314.25 13439 7.93 0.548 0.040 14007  8.00  0.586    -5.586       25.96   
122259.40+503645.30 18040 8.16 0.689 0.066 17946  8.36  0.818    -5.156       10.72   
122314.26+435009.20 20712 7.88 0.536 0.182 25084  7.80  0.503    -2.083       10.30   
122444.73+174145.85 15967 7.62 0.400 0.163 14527  8.04  0.610    -5.613       22.01 2 
122526.22+621552.50 13200 7.87 0.512 0.086 14458  7.90  0.533 <  -6.040        7.05   
122529.70+065033.43 21871 8.44 0.871 0.204 19803  8.22  0.733    -4.951       20.70   
122555.17+225057.30 19108 8.05 0.626 0.105 17848  8.11  0.661    -5.283       16.56   
122555.85+663903.47 19725 8.18 0.703 0.149 20977  8.19  0.716 <  -4.915       15.18   
122632.58-004400.70 16102 8.55 0.942 0.429 14937  7.95  0.562    -5.621        8.95   
122649.96+444513.59                        16628  9.23  1.274    -4.964 -6.00 20.47 4 
122655.92-010454.80 12268 7.91 0.532 0.045 12278  7.84  0.499    -6.017       19.59 1 
122803.20+550339.40 19998 8.54 0.938 0.286 18980  8.06  0.632 <  -5.055        4.31   
122833.66+385401.80 15747 7.46 0.343 0.900 14166  7.11  0.245 <  -5.974        2.81   
122859.40+102319.80 20656 8.28 0.771 0.164 17070  8.21  0.724    -5.451       10.07   
122929.47+243544.00 13745 8.04 0.614 0.038 13563  7.80  0.477    -6.048       14.72   
123006.36+114826.53 16003 8.05 0.619 0.170 15355  8.19  0.706    -5.868       18.15   
123032.75+443729.90 12972 7.93 0.545 0.059 13109  7.46  0.331 <  -6.237       11.41   
123032.96+044608.00 15764 7.75 0.459 0.167 16213  8.00  0.590    -4.225       12.40   
123045.65+162138.59 14163 8.08 0.636 0.127 14347  8.12  0.663    -6.107       21.79   
123051.52+532721.90 15784 7.95 0.562 0.066 15935  8.01  0.595    -5.312       14.27   
123108.33-011438.10                        11639  7.95  0.555    -5.359       22.92 1 
123114.72+321352.00 11456 8.10 0.647 0.057 11579  7.99  0.578    -5.829       12.16 1 
123130.21+302621.23 11123 8.01 0.588 0.031 11532  7.98  0.572    -5.975       34.86 1 
123140.49+404241.60 16381 7.87 0.522 0.163 16679  7.82  0.495    -5.603       12.99   
123143.74+172511.30 14868 8.03 0.604 0.467 14850  9.02  1.196    -5.502        5.53   
123157.03+253355.45 17938 8.23 0.737 0.109 16506  8.13  0.672    -6.153       26.13   
123217.92+580553.40 13153 7.97 0.569 0.214 15212  8.96  1.170    -4.802        5.23   
123230.41+035036.70 19349 7.53 0.377 0.129 18295  7.96  0.573 <  -5.801       20.39 2 
123341.16+451642.80 13216 8.06 0.622 0.038 13047  7.73  0.442    -4.962       21.35   
123345.52+570344.00 13505 6.26 0.099 1.396 13962  8.29  0.771 <  -5.993        2.81   
123407.08+482011.22 18470 8.00 0.595 0.239 22371  8.21  0.727    -4.358       14.53   
123427.23+033900.30 15999 8.10 0.653 0.078 14957  7.75  0.455 <  -6.235       18.14   
123432.64+560643.10 12515 8.30 0.775 0.021 13193  8.19  0.701    -5.691 -7.00 22.31   
123544.36+623414.40 15856 8.28 0.763 0.116 14955  8.23  0.729 <  -5.985        8.69   
123552.27+073134.30                        13791  7.93  0.550    -5.015       17.90   
123652.94+475350.00 15404 6.67 0.183 1.620 15997  9.08  1.223    -4.804        3.28   
123654.96+170918.70                        27350  7.67  0.454 <  -4.232       23.42   
123735.52+602833.00 12195 7.02 0.218 0.155 15863  7.79  0.477    -5.649       13.35 2 
123750.47+085526.00 29909 8.14 0.698 0.179 29566  7.97  0.600 <  -3.481        9.61   
123753.42+190725.10 13869 8.09 0.639 0.433 12949  7.69  0.423    -5.797        7.55 1 
123758.46+525045.80 17004 7.73 0.454 0.330 15953  7.34  0.304 <  -5.848        5.58   
123819.28+080309.70 13648 8.01 0.595 0.010 13980  7.89  0.526    -5.335       58.98   
123914.29+321058.60 14020 7.97 0.573 0.074 14909  8.00  0.591    -4.585        9.61   
124058.65+532623.60 16327 7.97 0.572 0.117 17591  8.47  0.888    -5.271       11.93 2 
124112.99+122613.70 14189 8.00 0.590 0.017 15003  7.78  0.472 <  -6.420       38.25   
124129.86+210321.90 15676 7.94 0.555 0.125 16194  8.26  0.753 <  -5.917       12.37   
124206.06+194305.63 16163 8.06 0.627 0.044 16165  8.08  0.638    -5.631       30.69   
124241.43+192232.00 18388 8.98 1.183 0.249 30718  8.16  0.709    -2.000        5.87   
124304.32+500928.60 16485 7.94 0.559 0.070 17002  8.29  0.775    -5.397 -7.50 27.98   
124306.09+205708.86 13533 7.93 0.550 0.014 14614  7.94  0.553    -6.353       56.57   
124331.37-063455.40 29736 7.85 0.537 0.775 28126  7.63  0.438    -3.470       11.64   
124341.18+615422.95 12152 7.87 0.510 0.118 13322  8.93  1.157    -5.163       19.12 1 
124356.53+153727.60 27677 8.16 0.702 0.401 24445  8.31  0.791 <  -4.171        7.91   
124403.03+444532.01 14801 8.10 0.647 0.097 15107  7.97  0.572    -6.234       23.75   
124415.10+201657.29 15140 8.09 0.644 0.068 15554  8.00  0.589    -5.302       30.48   
124451.37-001045.70 13249 8.16 0.684 0.276 13695  7.42  0.322 <  -6.100        5.08   
124519.55-084525.70 16431 7.80 0.485 0.151 16951  7.81  0.490    -5.883       18.31   
124634.59+160542.00 15965 8.29 0.769 0.506 17120  7.86  0.514    -4.643        4.57   
124703.28+493423.60 15419 7.97 0.576 0.009 15734  7.97  0.575    -5.178 -7.50 64.12   
124746.77+470550.80 20345 8.01 0.605 0.150 17676  7.98  0.581 <  -5.488        9.37   
124805.25+515830.30 15668 8.02 0.604 0.114 15449  8.39  0.837 <  -5.924        8.05   
124810.23+100541.20 15677 8.10 0.651 0.022 15210  7.79  0.479    -5.170 -7.00 35.65   
124845.85+365937.40 15977 8.86 1.120 0.253 16517  8.57  0.957 <  -5.643        3.78   
124847.81-001846.03 23239 7.74 0.470 0.233 22383  8.09  0.652 <  -4.676       17.72   
124854.93+015908.70 24983 7.74 0.476 0.203 19614  7.98  0.585 <  -5.105       13.11   
124920.37+290454.20 17429 8.31 0.788 0.081 16314  8.01  0.598 <  -6.038       17.88   
125019.38+324910.80 18909 7.05 0.252 0.994 15323  7.45  0.336 <  -5.839        4.69   
125030.21+594932.90 14844 7.67 0.421 0.141 15831  8.00  0.588    -5.963       16.94 2 
125132.70+621918.30 15878 7.86 0.515 0.034 16483  8.09  0.646    -5.914       16.42   
125138.06+490053.60 15115 7.96 0.564 0.087 16055  8.12  0.666 <  -5.941       13.35   
125140.10+284955.16 14999 7.95 0.561 0.046 15881  8.11  0.657    -3.913       45.00   
125205.66+662902.80 12717 8.05 0.613 0.041 11487  7.48  0.336 <  -6.182       11.55 1 
125218.69+563727.40 20351 8.65 1.003 0.291 18708  8.18  0.702    -4.178        4.12   
125246.32+035347.80 16951 8.10 0.650 0.217 17554  8.00  0.594    -5.054        9.15   
125304.22+093855.80                        17405  8.21  0.721 <  -5.550        9.21   
125305.82+612955.40 17196 8.08 0.639 0.179 16249  7.95  0.560    -5.261        9.24   
125337.68+393725.30                        18569  7.88  0.532 <  -5.164        4.30   
125410.02+121406.58 14539 8.08 0.637 0.038 14378  8.00  0.591    -5.768       38.09   
125424.62+582500.14 15264 8.25 0.745 0.102 15678  8.38  0.830    -5.262       21.35   
125433.77+423738.40 15115 8.05 0.621 0.628 13758  8.31  0.780 <  -6.010        3.61   
125503.10+252221.79 11581 7.98 0.572 0.071 11865  8.46  0.878 <  -6.531       27.55 1 
125511.88+485117.60 18374 8.00 0.594 0.345 16784  7.72  0.445 <  -5.805       13.82   
125524.52+151758.00 11829 8.03 0.603 0.028 10853  7.41  0.310    -5.894       21.17 1 
125533.02+195253.00 12734 8.54 0.932 0.239 13223  7.91  0.535    -5.998        8.17   
125609.61+552209.60 15884 8.09 0.647 0.236 16554  8.03  0.610 <  -5.635        3.81   
125634.22+181348.90 12165 8.15 0.674 0.303 12785  8.20  0.706    -5.790        5.07 1 
125724.13+592236.00 13108 8.00 0.584 0.024 14233  8.22  0.725    -5.314       40.57   
125743.69+252846.60 14673 8.82 1.103 0.190 14445  7.13  0.250    -4.052        6.24   
125751.83+263621.50 19659 7.88 0.529 0.199 20780  7.98  0.589 <  -4.820       13.61   
125752.77+425255.10 16065 8.10 0.648 0.013 16015  8.07  0.633    -5.576 -7.50 45.27   
125759.04-021313.40 26740 7.88 0.546 0.304 21785  7.89  0.541    -3.678        8.22   
125901.54+303238.80 13011 8.00 0.583 0.062 12917  7.71  0.433    -5.129       16.93   
125905.60+021918.10 14262 8.99 1.183 0.238 15387  7.32  0.298 <  -5.831        4.90   
125914.25+505218.59                        12707  6.89  0.197 <  -6.139        5.15 1 
125955.17+240541.71 12079 8.14 0.673 0.056 11276  7.62  0.390 <  -6.473       20.51 1 
130041.85+234038.30                        15269  7.75  0.458    -3.875       19.38   
130106.26+023455.30 17660 7.73 0.454 0.189 17706  8.29  0.773    -5.570       11.84 2 
130153.12+233106.13 15181 7.85 0.508 0.107 15324  7.99  0.586    -5.933       25.47   
130217.70+165008.60 20757 8.53 0.930 0.098 19848  8.34  0.810    -4.402       10.04   
130219.93+020322.80 17238 8.16 0.692 0.139 15466  7.58  0.383    -5.937       11.17   
130338.01-031348.60 13301 7.52 0.354 0.179 12350  7.84  0.495    -5.751        9.74 1 
130423.67+425331.40 12791 8.60 0.968 0.331 14233  6.47  0.131    -5.151        2.31   
130435.24+281821.50 19148 6.52 0.197 1.768 17515  8.36  0.821 <  -5.525        6.00   
130516.52+405640.90 23730 7.97 0.590 0.030 21672  8.09  0.651 <  -4.975       23.88   
130541.22+081540.90 21932 7.99 0.597 0.027 24027  7.92  0.562 <  -4.687       37.02   
130547.70+423837.80                        17936  9.03  1.201 <  -5.326        3.30   
130633.62+645233.90 27702 7.65 0.445 0.976 38546  7.31  0.376    -2.732        5.14   
130728.60+144417.05 14357 8.03 0.607 0.014 14563  7.93  0.547    -4.894       60.15   
130742.44+622956.80 23103 8.04 0.625 0.092 22975  7.87  0.532 <  -4.463       13.61   
130805.80+211817.10 25711 7.96 0.588 0.321 23411  7.57  0.405 <  -4.296        6.74   
130805.82+024409.40 12949 8.08 0.634 0.356 13087  8.29  0.768    -5.592        5.92 1 
130830.53+470017.90 14705 7.68 0.423 0.099 17109  7.90  0.539 <  -5.737       14.48 2 
130911.16-013946.80 18840 7.97 0.582 0.062 18072  8.21  0.721 <  -5.661       17.52   
130947.54+121241.80 12528 8.08 0.636 0.061 13389  8.73  1.047    -5.702       19.62   
131009.73+240357.40 13131 7.99 0.583 0.057 12709  7.67  0.415 <  -6.246       14.87   
131012.29+444728.40 12110 8.18 0.697 0.018 12656  8.36  0.813    -5.343       20.56   
131038.32+063406.60 14434 8.02 0.599 0.062 14405  8.06  0.627 <  -6.289       18.68   
131055.30+680255.23 12226 8.12 0.659 0.060 12328  8.06  0.624    -5.371       17.93 1 
131119.92+275812.65 16355 7.97 0.574 0.123 17712  8.04  0.616 <  -5.950       23.59   
131130.50+124843.42 10779 8.08 0.628 0.011 11647  8.36  0.809    -5.963       45.80 1 
131133.00+485812.20 12257 7.99 0.576 0.038 13721  8.90  1.141    -6.220       15.25   
131148.50+053847.60 20450 8.13 0.674 0.040 23470  8.14  0.687    -4.734       27.66   
131303.43+621432.40 16277 8.68 1.021 0.269 35995  7.43  0.396    -2.000        4.64   
131329.44+613359.72 19620 8.26 0.753 0.070 17358  8.19  0.707    -4.865       26.08   
131343.91+570404.05 18453 8.23 0.733 0.041 17413  8.18  0.704    -3.924       35.76   
131349.21+503724.09 17964 8.07 0.634 0.094 18014  8.13  0.671 <  -5.876       21.85   
131350.38+254457.50 14760 7.87 0.515 0.121 15108  7.77  0.465 <  -6.077       11.86   
131351.28+124009.20 31694 8.45 0.889 0.008 18120  7.97  0.578    -3.345       58.44   
131351.71+051054.42 32476 7.99 0.614 0.220 32393  7.86  0.549    -3.293       30.80   
131402.01+635552.00 13164 8.02 0.600 0.019 13426  7.90  0.529    -6.003       24.59   
131425.19+083648.88 11883 7.77 0.458 0.106 12187  8.10  0.645    -5.532       17.35 1 
131426.25+341028.90 18345 8.17 0.696 0.123 20467  8.04  0.624 <  -4.778        8.79   
131446.17+483124.90 19803 8.10 0.655 0.097 16920  8.13  0.672 <  -5.777       11.22   
131536.30+162415.40 16297 7.72 0.445 0.026 17524  8.41  0.849    -5.044       20.52   
131618.55+161332.05 20306 8.01 0.602 0.050 19009  8.14  0.681    -5.451       27.27   
131646.02+414639.00 22227 8.01 0.606 0.022 22743  8.03  0.620 <  -4.827       35.84   
131658.16+305148.00 18987 7.85 0.517 0.163 19635  8.27  0.759    -4.448       13.36 2 
131717.02-021945.60 19262 8.11 0.659 0.086 17861  8.13  0.673 <  -5.565       14.74   
131717.75+391719.60 19752 7.43 0.345 0.800 20454  7.99  0.590 <  -4.898       10.70   
131730.99+014314.80 15951 8.08 0.637 0.546 15237  7.74  0.453 <  -5.850        4.82   
131754.12+023741.90 25345 5.59 0.054 2.337 28566  8.05  0.639 <  -3.589        7.37   
131826.31+290934.06 11524 8.01 0.590 0.052 11903  7.93  0.544    -6.136       42.39 1 
131905.61+145123.50 15581 8.22 0.728 0.158 15905  8.34  0.801    -4.738       10.65   
131928.37+411825.80 14106 7.69 0.426 0.075 15162  8.62  0.987    -4.021       12.09   
131930.81+333554.53 15224 8.06 0.627 0.064 15165  8.05  0.620    -5.824       29.35   
131953.38+430202.00 17182 8.04 0.615 0.113 17379  7.93  0.555 <  -5.678       11.30   
132004.27+664535.70 15951 8.09 0.641 0.051 16037  8.09  0.646 <  -6.274       23.17   
132016.62+504005.40 19512 7.85 0.515 0.144 17833  8.17  0.694    -5.536       11.97   
132029.02+174756.18 15141 7.98 0.576 0.105 14747  7.71  0.437    -5.725       24.03   
132048.84+221210.98 11935 8.66 1.007 0.141 14169  9.32  1.302 <  -6.067        5.97   
132053.99+135043.10 13255 7.98 0.574 0.015 13514  7.88  0.519    -5.646       35.69   
132251.69+165604.20 16235 8.03 0.606 0.024 16437  8.09  0.646    -5.716       34.99   
132301.28+355924.50 15555 8.30 0.776 0.074 15902  8.13  0.667    -5.533       14.66   
132303.26+332628.43 19548 8.08 0.645 0.193 18475  8.08  0.643    -5.277       19.33   
132332.78+362032.00 18577 8.07 0.634 0.047 17854  8.15  0.683 <  -5.916       23.54   
132350.28+272744.14 18035 8.09 0.650 0.087 18571  8.19  0.707    -5.003       28.98   
132358.62+280330.42 23555 7.39 0.349 0.298 24054  8.16  0.697 <  -4.484       16.72   
132430.42+055316.33                        16693  8.04  0.613    -5.942       31.41   
132452.67+144135.30 13489 8.09 0.638 0.063 13622  7.75  0.453    -6.127       21.79   
132517.97+463208.00 18371 8.17 0.696 0.253 15687  7.19  0.268    -5.423        5.40   
132644.21+314402.66 16467 7.79 0.479 0.134 17077  8.07  0.632 <  -5.894       19.89   
132712.19+631044.91 22727 7.94 0.571 0.166 18432  8.15  0.684    -3.788       21.25   
132732.31+111956.42                        12175  7.86  0.509 <  -6.049        2.55 1 
132742.39+153118.48 13058 8.14 0.668 0.130 14020  8.57  0.949    -5.334       19.37   
132752.91+253145.00 40128 7.77 0.522 0.284 39063  7.60  0.457    -3.046       12.04   
132800.53+061542.01 16474 7.99 0.586 0.014 17312  8.13  0.672    -5.331       72.99   
132833.43+045637.40 11833 8.02 0.596 0.061 11631  7.50  0.344    -5.845       18.03 1 
132840.62+260458.10 11533 7.93 0.545 0.036 12178  8.44  0.864    -5.612       30.80 1 
132909.67+231454.35 19721 8.18 0.706 0.104 20439  8.07  0.638    -4.076       24.02   
132941.36+375322.10 18288 8.25 0.749 0.113 17583  8.12  0.668    -5.438       19.16   
132944.39+002836.40 21793 7.75 0.471 0.551 16811  7.92  0.550    -4.966        3.98   
133015.67+354742.14 11583 8.04 0.608 0.007 11935  8.07  0.627    -5.586       80.93 1 
133021.16+222904.74 18595 8.06 0.630 0.101 17016  7.96  0.570    -6.001       26.85   
133025.03+284811.70 12908 8.34 0.802 0.189 14406  7.80  0.481 <  -6.045        7.55   
133032.11+551635.00 13188 8.03 0.603 0.126 14732  8.82  1.101 <  -6.011        5.68   
133048.27+560805.80 19877 8.10 0.654 0.067 17811  7.93  0.558 <  -5.577       14.86   
133127.86+420044.50 18830 8.38 0.835 0.111 18666  8.33  0.802    -4.522        9.80   
133152.50-000445.21 13024 7.79 0.472 0.137 11854  7.96  0.562    -5.291       19.74 1 
133159.27+574508.87 13508 7.95 0.558 0.005 14301  7.91  0.539    -5.190       61.29   
133208.34+211709.28 11669 8.05 0.613 0.022 11295  7.67  0.413    -5.916       38.31 1 
133215.95+640656.30 21271 8.23 0.737 0.077 20182  7.92  0.553    -4.896       15.14   
133236.47+185734.90 17873 8.21 0.723 0.588 17070  8.17  0.696 <  -5.625        5.77   
133245.33+185012.90 18090 7.67 0.429 0.458 17700  7.63  0.412    -4.762        8.65   
133305.34+325360.00                        13845  8.13  0.668 <  -6.201 -6.50 10.66   
133306.98+634936.40 15519 7.95 0.560 0.059 15611  8.40  0.841    -5.052 -7.00 14.64   
133439.60+155948.80 16850 8.04 0.618 0.008 17023  8.13  0.670    -5.003       53.19   
133503.64+235900.70 13125 8.19 0.703 0.102 12697  7.25  0.270 <  -6.246       10.95   
133717.52+083044.90 11949 8.17 0.691 0.198 11562  7.45  0.326 <  -6.191       13.34 1 
133740.75+213216.80 18905 7.97 0.579 0.025 18329  8.05  0.622 <  -5.791       28.76   
133754.88+344911.20 19019 8.04 0.620 0.062 22494  8.18  0.707    -4.166       17.20   
133818.00+602254.71 18469 7.92 0.552 0.047 18559  8.10  0.657 <  -5.726       27.96   
133819.07+624018.70 11465 8.02 0.593 0.032 12248  8.19  0.704 <  -6.372       17.15 1 
133834.97+505111.40 12789 7.98 0.577 0.082 13914  8.00  0.589    -5.554        8.50   
133836.18+133360.00 13774 8.11 0.651 0.069 14421  7.89  0.526    -5.094 -7.50 15.81   
133840.45+451543.21 12528 7.76 0.456 0.092 13044  8.11  0.653    -5.722       16.94   
134120.88+004204.70 15365 8.76 1.064 0.391 14771  7.68  0.426    -4.416        7.50   
134126.36+570556.60 19353 6.43 0.192 2.822 19160  8.88  1.134 <  -5.007        3.01   
134157.73+032424.17 17825 7.98 0.581 0.142 16927  8.16  0.689    -5.398       24.09   
134213.99+452055.20 17573 8.20 0.718 0.012 16499  8.08  0.641    -6.090       36.19   
134246.52+521921.20 14411 7.90 0.532 0.119 14310  7.47  0.341    -5.715        7.74   
134255.34+140131.90 17985 7.24 0.287 0.958 18171  8.24  0.740 <  -5.367        6.91   
134257.98+415259.90 18744 9.16 1.251 0.214 15049 10.41  2.551    -5.591        3.15   
134311.80+224543.85 17686 8.02 0.608 0.085 16851  8.03  0.611    -6.068       37.49   
134315.81+100838.80                        21201  8.00  0.601 <  -4.726       13.87   
134329.61+670733.10 13216 8.15 0.680 0.076 14300  8.11  0.654    -5.101 -7.50 18.49   
134417.06+281511.20 13491 7.75 0.456 0.349 12426  6.87  0.192 <  -6.142        9.69 1 
134437.65+183714.40 14324 8.06 0.625 0.015 14724  7.99  0.583    -5.356       50.30   
134449.10+105500.80 13614 8.05 0.619 0.078 12912  8.25  0.740    -5.274       12.27   
134510.51+215558.30 16195 8.15 0.685 0.187 16365  7.97  0.574    -5.604        8.91   
134524.92-023714.20 39619 7.54 0.438 0.931 40116  7.70  0.496 <  -3.008        9.02   
134603.15-025727.90 16252 8.15 0.685 0.190 15643  7.82  0.493    -5.852        8.86   
134712.54+562110.70 11232 7.95 0.555 0.020 11056  7.56  0.365    -6.064       23.49 1 
134839.62+645746.68 13147 7.93 0.545 0.040 14042  8.18  0.699    -6.254       24.46   
134849.25+203011.38 14287 8.07 0.633 0.028 14009  7.74  0.450 <  -6.509       33.61   
134956.22+024309.40 13964 8.11 0.653 0.048 14253  8.05  0.617    -5.655 -7.50 18.23   
135008.57+051425.40                        18242  8.87  1.128 <  -5.349        5.18   
135015.08+145408.00 20158 7.87 0.527 0.324 17263  7.89  0.534 <  -5.704       11.02   
135042.51+615223.40 16624 8.50 0.908 0.496 21566  9.70  1.447    -2.000        3.04   
135115.58+395749.20 18755 7.72 0.453 0.425 25249  7.21  0.309    -2.000        4.43   
135116.60+190006.30 14803 7.55 0.370 0.439 15148  7.93  0.551    -5.891 -7.50 11.78   
135121.92+180411.90 18840 7.84 0.511 0.150 20083  8.08  0.647 <  -5.320       33.44   
135142.59+342144.96                        13426  8.07  0.632 <  -6.538       21.62   
135150.63+035718.07                        13866  6.52  0.138    -5.948       19.74   
135152.46+544627.50 16360 7.78 0.474 0.323 18286  8.60  0.975    -5.123        3.22   
135153.48+385652.30 15280 8.15 0.682 0.115 14979  7.76  0.461 <  -6.093       13.57   
135224.27+203005.98 16372 8.03 0.610 0.037 16779  7.97  0.578    -5.991       38.96   
135228.45+342906.04 11928 8.03 0.601 0.010 12479  8.26  0.747 <  -6.555       55.68   
135240.39+630901.90 12451 8.33 0.791 0.274 14601  6.95  0.218 <  -5.928 -6.00  3.98   
135240.43+411943.23 12115 8.13 0.666 0.059 12977  8.62  0.982 <  -6.241       14.92 1 
135352.51+604918.60 18621 8.24 0.742 0.306 18006  7.88  0.526 <  -5.408        6.69   
135532.42+001124.00 13417 7.97 0.571 0.004 13855  7.86  0.509    -5.372       83.75   
135541.21+351441.60 13699 8.18 0.698 0.071 13578  8.06  0.622 <  -6.217       13.52   
135541.70+110031.80 21224 7.80 0.497 0.093 24295  7.75  0.479    -3.822       24.64   
135610.31-002230.60 20737 8.22 0.729 0.197 18230  8.28  0.765    -4.449        8.52   
135723.99+495903.30 14684 7.89 0.528 0.012 15293  7.91  0.541    -5.964       51.43   
135832.14-014519.90 13918 7.60 0.389 0.299 14278  8.34  0.804 <  -6.057        5.83   
135908.14+411619.70 15932 8.74 1.057 0.235 18025  8.68  1.023    -3.909        3.41   
135911.39+225212.32 22236 8.49 0.905 0.190 21729  8.14  0.681    -3.913       16.88   
135933.24-021715.20 16372 8.04 0.615 0.033 16304  7.70  0.438    -3.455       25.17   
135934.49+045942.30 19413 7.40 0.336 0.316 19183  8.14  0.680 <  -5.212       11.41   
140001.73+363139.90 14718 7.82 0.492 0.133 14644  7.84  0.502 <  -6.130       10.53   
140020.18+641237.00 17438 8.01 0.596 0.173 16110  8.11  0.656    -5.011        6.03   
140028.40+475644.56 27933 7.91 0.565 0.022 32229  8.02  0.630 <  -3.755       46.95   
140035.81+341440.40 12654 7.47 0.335 0.095 15723  7.86  0.512    -5.338       17.41   
140115.57+601313.90 16791 6.93 0.225 1.320 15421  7.72  0.445 <  -5.826        3.45   
140129.62+050130.79 16870 8.08 0.642 0.089 17170  8.06  0.630    -5.864       21.15   
140151.43+032946.60 19974 8.72 1.047 0.504 35023  7.99  0.616    -2.000        5.31   
140159.09+022126.70 34863 7.97 0.609 0.470 37878  7.45  0.407    -2.629       10.65   
140227.20+403922.30 16271 7.98 0.579 0.028 16075  7.86  0.513 <  -6.268       33.12   
140229.38+602117.40 15697 7.92 0.547 0.073 15372  7.90  0.532    -5.633       13.72   
140235.99-014925.66 20815 7.95 0.573 0.050 18894  8.13  0.672 <  -5.630       32.74   
140255.43+245313.49 12621 7.85 0.501 0.126 13023  8.05  0.613 <  -6.549       20.05   
140255.58+573157.10 19573 8.15 0.685 0.102 19908  8.22  0.733 <  -5.032       14.36   
140315.35+180437.10 13683 7.75 0.455 0.264 13835  7.45  0.330    -5.994        8.73   
140325.11+272533.02 10995 8.07 0.625 0.015 11396  8.05  0.612    -5.131       40.82 1 
140336.35+195455.20 13677 8.21 0.713 0.100 15298  8.90  1.142    -3.979 -7.50 11.91   
140356.97+082047.08 16512 8.00 0.593 0.074 15844  7.94  0.558 <  -6.305       34.14   
140404.37+030718.30 14631 8.17 0.695 0.260 15744  7.74  0.456    -5.061        7.08   
140438.26+275747.27 21466 8.12 0.668 0.146 23631  8.14  0.686    -3.258       17.20   
140441.32+182437.58 12656 8.02 0.598 0.052 12769  7.90  0.529    -5.515       24.20   
140458.60+175804.40 12713 8.28 0.758 0.077 13052  8.47  0.885    -5.281       21.29   
140502.10+380957.70 15621 7.92 0.547 0.006 16805  8.05  0.625    -5.626       55.95   
140555.56+110336.94 15389 8.01 0.596 0.078 15679  7.89  0.527 <  -6.330       24.01   
140615.80+562725.90 38704 7.57 0.446 0.135 14342  8.50  0.907    -5.512       15.71 3 
140616.63+194628.90 16209 8.31 0.783 0.153 17350  8.02  0.602    -4.972        8.96   
140619.96-011932.50 14361 7.92 0.542 0.005 15224  7.96  0.564    -6.168       82.87   
140645.47+552340.20 14917 8.21 0.720 0.075 14601  7.68  0.426    -5.613       12.70   
140647.76+314858.40 16731 8.28 0.762 0.205 16415  8.12  0.662    -5.498        7.29   
140733.05+620540.30 12689 8.12 0.657 0.115 13919  8.50  0.905 <  -6.086        6.12   
140759.50+121533.95 19574 8.26 0.758 0.074 18411  8.10  0.652    -5.457       40.11   
140805.16+062326.45 15381 7.93 0.549 0.124 14729  8.06  0.628    -4.563       22.28   
140814.64+003838.90 27797 8.00 0.611 0.287 26078  7.85  0.531    -3.769       12.08   
140832.57+125426.39 13892 8.02 0.602 0.067 13250  7.65  0.408    -6.045       22.85   
140957.76+124352.80 14419 8.00 0.590 0.068 14263  7.74  0.452    -5.723       12.90   
141001.58+523842.05 18033 7.65 0.421 0.743 17545  8.22  0.726 <  -5.518        8.49   
141023.40+120552.81 12158 8.02 0.599 0.078 12618  7.72  0.438    -6.071       23.48   
141029.97+285146.90 21454 8.10 0.658 0.090 24812  7.92  0.563 <  -4.246       14.60   
141037.54+144544.78 13546 8.17 0.691 0.110 14928  8.75  1.062    -5.251 -7.50 16.29   
141044.61+373544.80                        29593  7.77  0.499 <  -3.962       23.49   
141048.84+342746.60 15108 7.87 0.519 0.235 14899  7.78  0.471 <  -6.102       10.85   
141122.50+183036.97 19041 7.92 0.550 0.204 16896  8.21  0.723    -5.306       16.81   
141127.09+035429.70 38245 8.00 0.631 0.052 37068  7.70  0.486 <  -3.548       48.09   
141214.58+544829.20 17439 8.46 0.882 0.143 16069  8.11  0.656 <  -5.828        8.20   
141214.94+012422.70 19670 8.22 0.731 0.174 24074  7.87  0.537 <  -4.341       10.93   
141218.72+102157.64 18774 8.40 0.846 0.146 16873  8.26  0.752    -5.190       17.84   
141258.17+045602.20 27980 8.17 0.709 0.055 30690  7.84  0.537 <  -3.863       31.67   
141301.64+493957.40 16572 7.94 0.556 0.013 17135  8.01  0.601 <  -6.073       41.40   
141306.65+354928.10 13982 7.84 0.499 0.158 15140  8.42  0.854    -4.402 -7.50 15.28   
141322.31+343047.10 19831 8.18 0.706 0.096 20092  8.04  0.620 <  -4.987       13.20   
141329.16+422522.90 13160 8.35 0.807 0.156 14713  8.45  0.872 <  -6.013        5.74   
141337.74+450431.60 19841 7.46 0.356 0.168 24983  8.01  0.611 <  -4.222       10.95 2 
141349.46+571716.40 27625 8.18 0.718 0.069 30058  7.88  0.552 <  -3.915       29.38   
141431.59-024008.10 11185 8.07 0.625 0.039 13451  9.19  1.260 <  -6.352       18.76 1 
141445.48+563345.00 15408 8.04 0.611 0.029 15183  7.92  0.544 <  -6.398       37.52   
141539.63+185851.50                        12804  7.47  0.337    -4.606       28.61   
141551.69+603308.00 13551 8.05 0.615 0.111 13181  7.83  0.490    -3.956        8.44   
141621.79+322638.60 31289 7.50 0.402 0.122 35428  7.65  0.466 <  -3.407       19.12 2 
141739.30+081541.26 26677 8.29 0.784 0.215 22828  7.91  0.554 <  -4.818       20.56   
141755.35+231136.90 17031 8.11 0.661 0.013 17836  8.26  0.755    -4.959       44.95   
141759.32+010725.64 16434 7.96 0.571 0.145 17326  8.02  0.604 <  -6.035       22.37   
141803.55+200053.70 19958 8.30 0.785 0.137 17089  8.11  0.661 <  -5.741       14.76   
141825.85+224132.39 16366 7.97 0.577 0.017 17516  8.09  0.644    -5.887       61.14   
141834.59+304215.30 13824 7.53 0.359 0.414 13313  8.06  0.625 <  -6.118        7.24   
141844.96+563225.90 19843 8.01 0.606 0.528 18416  8.28  0.769    -4.602        8.32   
141854.18+125404.60 17551 8.09 0.649 0.060 15970  8.01  0.596 <  -6.095       18.48   
141859.77+034026.76 13776 8.06 0.622 0.031 14313  7.91  0.535    -5.413       31.21   
141915.95+204535.60 16422 7.15 0.261 2.111 16734  7.71  0.441 <  -5.597        4.68   
141920.96+411254.76 14398 8.09 0.641 0.067 14153  7.84  0.500 <  -6.309       19.64   
142016.53+142618.70 16158 8.28 0.764 0.239 16118  8.11  0.658 <  -5.819        7.97   
142028.89+303042.50 17482 8.86 1.120 0.205 18098  8.54  0.936 <  -5.386        6.83   
142202.88-020251.90 15851 8.18 0.699 0.051 15900  7.96  0.565    -5.536       25.63   
142204.29+345457.49 12101 8.12 0.655 0.007 12634  8.27  0.752    -5.348       68.79   
142240.81+334807.95 23964 7.85 0.526 0.068 23211  8.02  0.615    -4.643       27.87   
142258.01+522925.80 12090 7.54 0.359 0.120 15356  7.80  0.483    -4.408 -6.00  7.64   
142307.87+362454.00 13197 8.01 0.594 0.026 13428  8.01  0.592    -5.336       43.17   
142321.79+592307.10 15530 8.04 0.613 0.071 15495  8.30  0.775    -5.484       11.17   
142352.93+141133.50 14056 8.16 0.687 0.631 14425  6.95  0.217 <  -5.948        3.40   
142356.36+362336.00 22547 8.02 0.616 0.035 22522  8.09  0.655    -4.705       28.12   
142405.54+181807.40 24781 8.07 0.644 0.149 30234  7.97  0.597 <  -3.700       15.17   
142437.63+600650.20 15390 7.90 0.533 0.168 15916  8.55  0.939    -5.437        6.22   
142446.24+322930.37 21974 8.36 0.824 0.104 19376  8.41  0.854    -5.093       21.25   
142455.90+491420.00 12194 7.94 0.551 0.170 11919  7.10  0.233    -5.078        5.41 1 
142505.18+335948.50 14597 8.30 0.775 0.320 14408  7.49  0.349 <  -6.045        5.56   
142516.05+500926.00 25833 7.99 0.604 0.121 20846  8.07  0.640 <  -4.805       10.75   
142608.21+182059.75 12041 8.03 0.600 0.164 14184  9.12  1.237    -5.202       15.42   
142632.08+455639.70 12165 7.98 0.573 0.089 12294  7.95  0.558    -5.891       14.83 1 
142640.91+101816.40                        15096  7.67  0.421 <  -6.078       10.98   
142810.12+103953.70 14857 7.89 0.531 0.024 16341  8.01  0.598    -5.778       21.78   
142825.08+051031.10 16401 7.92 0.550 0.024 17555  8.17  0.694    -4.985       47.12   
142833.01+161922.94 15816 8.34 0.806 0.163 15159  8.02  0.604    -5.735       19.51   
142842.83+600300.63 14527 8.05 0.618 0.051 14207  8.06  0.621 <  -6.173       14.99   
142851.08-005717.30 20941 7.62 0.417 0.486 21833  8.43  0.871 <  -4.397        3.85   
142907.91+254214.16 11121 8.27 0.750 0.046 11352  7.98  0.573    -6.348       22.49 1 
142925.02+083218.70                        26232  7.83  0.522 <  -4.034       12.06   
142959.75+143958.30 23947 8.26 0.758 0.250 21877  7.78  0.488    -3.152       10.97   
143149.25+235100.11 24064 8.13 0.679 0.046 22928  7.99  0.595 <  -4.808       35.92   
143227.25+363215.20 27829 8.20 0.730 0.116 32041  7.75  0.496 <  -3.417       12.48   
143235.28+525748.22                        17287  8.61  0.979 <  -5.477        4.18   
143239.60-020315.83 14169 8.15 0.676 0.117 13289  7.96  0.565    -5.910       18.38   
143350.80+071452.22 11449 7.99 0.578 0.013 16220  9.38  1.317    -4.964 -6.00 53.90 4 
143452.22+091835.35 13206 7.88 0.520 0.091 13281  8.06  0.620 <  -6.543       26.55   
143458.86+121404.99 17518 7.93 0.552 0.113 17236  8.10  0.651    -5.390       23.54   
143638.26+320523.70 13697 7.91 0.539 0.140 15914  8.52  0.918 <  -5.854        8.02   
143639.51-011517.80 12715 8.33 0.791 0.113 13209  8.16  0.682 <  -6.233       12.91   
143732.94+172557.04 17472 8.04 0.616 0.010 17789  8.18  0.701    -5.333       60.08   
143739.13+315248.80 25443 9.23 1.276 0.141 51647  8.36  0.855 <  -3.010        5.73   
143744.78+333656.26 12079 7.83 0.492 0.175 11697  7.58  0.372    -5.587        7.72 1 
143802.78+144137.54 18567 8.08 0.641 0.104 18470  8.15  0.688    -4.759       28.67   
143846.21+280455.90 15325 7.83 0.498 0.130 16362  7.95  0.565 <  -5.886       13.14   
143903.94-003119.40 19014 7.63 0.415 0.803 15148  7.73  0.449 <  -5.962        8.03   
143936.57+571414.80 12650 7.83 0.489 0.224 16599  9.94  1.654 <  -5.726        5.09   
144021.59+172033.17  8837 8.78 1.076 0.047 12679  8.79  1.083    -5.440       11.20 1 
144100.60+043047.20 18503 8.29 0.771 0.242 17680  7.97  0.580    -4.198        9.27   
144139.08+485448.33 19734 8.16 0.694 0.060 18184  8.14  0.682 <  -5.831       21.75   
144205.41+122926.80 33645 7.99 0.618 0.091 32824  7.79  0.514 <  -3.720       26.51   
144212.69+105107.30 14862 8.13 0.666 0.026 14771  8.10  0.648    -6.376       24.78   
144230.11+083147.20                        16902  8.10  0.651    -5.554       17.94   
144316.83+471335.90 13312 8.00 0.584 0.217 11885  7.16  0.245 <  -6.122        5.97 1 
144412.83+035807.80 13268 8.01 0.595 0.238 13956  8.96  1.172    -5.437        9.02   
144426.39+413521.44 12885 7.97 0.569 0.090 13333  8.07  0.627    -5.803       19.54   
144428.15+162717.60 14748 7.86 0.511 0.184 15512  8.05  0.619    -5.980       13.67   
144518.03+585032.20 13527 8.01 0.593 0.022 14185  7.87  0.517 <  -6.497 -7.50 25.27   
144601.02+625733.80 20878 8.20 0.720 0.175 17922  8.34  0.806 <  -5.429        7.00   
144650.87+285142.30 22944 7.22 0.303 0.231 22817  7.94  0.569 <  -4.479       12.47 2 
144651.48-002942.00 17853 8.12 0.665 0.179 15814  8.25  0.748    -4.631       18.86   
144700.58+112613.14 11147 7.95 0.554 0.058 13225  9.25  1.280    -4.941       22.66   
144814.33+150449.70 19143 7.95 0.565 0.007 21020  8.08  0.648 <  -5.106       66.91   
144816.68+632419.27 20308 8.02 0.610 0.026 19022  8.14  0.678    -5.545       28.13   
144819.48+322500.89 18609 7.80 0.488 0.226 23561  8.05  0.631    -2.000       17.66   
144824.12+101501.58                        12575  6.42  0.090    -5.760       15.06 1 
144826.45+630835.30 14930 8.09 0.643 0.017 15125  7.98  0.580 <  -6.405       21.83   
144837.56+150538.29 15324 8.21 0.720 0.035 15205  8.13  0.669    -5.381       32.71   
144912.54+170150.56 20041 7.90 0.541 0.057 22293  8.06  0.634    -4.712       39.31   
144930.58+445719.44 18101 8.09 0.648 0.119 17688  7.79  0.480    -5.172       16.45   
144936.84+093739.80 19204 7.90 0.540 0.143 19265  8.15  0.689    -4.909       17.94   
144939.14+494436.72 14605 8.13 0.670 0.082 14368  7.97  0.572    -5.987       16.23   
144947.79+205254.30 19569 8.04 0.622 0.185 23804  7.84  0.520    -3.898       11.92   
144952.03+133817.92 11458 8.12 0.654 0.040 12365  8.52  0.921    -6.181       25.14 1 
145023.39-005441.00 13090 8.02 0.600 0.074 14061  8.40  0.845    -6.181       18.63   
145030.62-020301.80 21510 8.49 0.910 0.191 20127  8.13  0.678    -4.773        7.19   
145031.30+600101.40 14827 7.95 0.559 0.076 15143  8.02  0.603 <  -6.213       15.40   
145213.98+134633.50 12551 8.23 0.728 0.117 14770  8.99  1.185    -5.653 -7.50 11.49   
145240.49+614526.40 17185 7.96 0.568 0.038 18469  8.26  0.752    -4.419       21.47   
145325.98+294912.80 13835 8.00 0.587 0.021 14517  7.84  0.502    -5.968       25.29   
145329.41+363612.90 12761 7.96 0.562 0.042 12745  7.88  0.521 <  -6.376       16.48   
145334.46+020840.40 19440 8.20 0.715 0.368 15372  8.05  0.621    -4.794        7.07   
145349.09+195201.60 16705 7.95 0.566 0.093 16975  7.86  0.516 <  -5.915       15.52   
145437.06+445523.59 11698 8.05 0.613 0.091 12273  8.16  0.685    -5.614       16.77 1 
145448.79+434644.40 15888 8.34 0.801 0.295 18156  9.20  1.266    -4.062        3.62   
145452.84+084640.66 14632 8.03 0.606 0.017 15287  7.91  0.541    -6.303       53.70   
145514.37+044153.40 17460 8.26 0.756 0.144 16014  7.92  0.545 <  -5.948       13.31   
145534.04+103846.68 12907 8.09 0.640 0.100 12296  7.76  0.455    -6.183       18.80 1 
145553.96+130123.50 16569 7.87 0.523 0.251 17532  7.94  0.558 <  -5.521        7.26   
145634.43+413407.40 12898 7.67 0.415 0.162 14433  8.68  1.021 <  -6.042        6.22   
145644.91+011017.50 17052 7.92 0.547 0.239 17189  7.99  0.586 <  -5.720       12.93   
145649.52+573029.80 17262 6.95 0.231 0.911 29611  7.80  0.512 <  -3.377        4.67   
145746.31+330944.95 15029 6.76 0.192 0.269 19655  8.15  0.689    -4.207       28.62   
145755.43+015442.95 19092 7.86 0.523 0.125 20272  8.15  0.686    -5.181       47.86   
145818.51+102632.96 11868 8.06 0.622 0.060 12377  8.05  0.616    -5.330       36.38   
145822.52+435905.80 18988 8.17 0.698 0.014 20326  8.26  0.755    -4.237       32.52   
145832.12+471955.80 13574 8.07 0.629 0.102 13996  7.99  0.582    -4.631 -7.00  9.56   
145832.63+100818.10 23738 8.00 0.606 0.017 24370  7.87  0.537    -3.192       52.03   
145900.87+202221.20 15125 7.51 0.356 0.100 16318  8.03  0.608    -5.628       16.53   
145907.71+553116.50 13779 8.04 0.609 0.047 14333  8.25  0.742    -4.943       15.43   
145931.20+613502.77 18543 8.04 0.621 0.085 18082  8.29  0.776    -5.209       22.84   
145935.23+192818.59 12970 8.13 0.668 0.056 12333  8.06  0.623    -6.106       27.35   
145940.78+244554.20 12535 7.99 0.577 0.006 13300  7.91  0.534    -5.922       60.30   
145944.22+013654.50 14059 8.67 1.016 0.572 18651  8.65  1.005    -4.099        3.64   
145947.04-003954.60 16861 8.04 0.617 0.090 16068  7.89  0.531 <  -6.079       17.17   
145955.85+484401.20 12276 7.97 0.567 0.056 13442  8.26  0.751 <  -6.224       11.16   
145959.63+103131.48                        10276  6.02  -.197    -5.301        7.68 1 
150003.86+002420.00 12663 8.18 0.693 0.089 14118  8.33  0.794 <  -6.181       14.34   
150042.53+061304.30 11614 8.11 0.652 0.092 12228  8.32  0.786    -5.400       18.31 1 
150101.49+272338.32 12680 8.18 0.693 0.023 12305  8.88  1.131    -5.379       26.54 1 
150224.02+510229.00 13178 8.45 0.875 0.141 12775  7.49  0.342 <  -6.137        5.85 1 
150247.75+604020.20 12313 7.71 0.435 0.158 12651  7.30  0.283    -5.278        6.69 1 
150300.35-021947.30                        13704  6.66  0.164    -5.479        9.54   
150301.95+053414.05 13681 7.73 0.445 0.228 13120  8.27  0.752    -5.705       16.42 2 
150347.30+615847.40 15354 8.16 0.689 0.179 17244  7.97  0.577    -4.932        6.95   
150418.55+120026.30 14225 8.03 0.605 0.021 14910  8.02  0.603    -5.150       36.45   
150431.69+162453.50 15364 7.90 0.533 0.019 17096  8.06  0.630 <  -6.081       33.37   
150435.35+013707.97                        15325  8.11  0.656    -5.708       14.86   
150506.24+383017.39 12623 7.37 0.302 0.013 14112  7.61  0.393    -5.049       43.53 3 
150633.90+531929.60 15934 8.03 0.611 0.076 16077  8.27  0.756    -5.482       11.27   
150647.60+310313.30 18682 7.65 0.420 0.170 18530  8.00  0.593 <  -5.388       10.79 2 
150657.27-004610.59 13831 8.05 0.615 0.086 13474  7.91  0.535    -5.626       30.83   
150704.70+522941.80 15003 8.07 0.634 0.200 14502  7.80  0.480 <  -6.035        5.35   
150850.96+013518.47 13294 8.49 0.902 0.094 14388  8.29  0.772    -5.300       21.76   
151005.05+050905.80 12610 8.08 0.631 0.051 13206  7.99  0.581 <  -6.545       21.31   
151057.26+244332.30 15871 8.09 0.643 0.161 17736  8.38  0.829 <  -5.474        9.11   
151212.40+155742.31 11979 8.17 0.687 0.094 12735  8.15  0.679 <  -6.245       14.63 1 
151248.06+575549.70 18883 8.16 0.689 0.343 17181  7.88  0.529    -4.837        5.20   
151317.27-003523.06 12840 8.11 0.651 0.016 14757  8.32  0.793    -3.984       53.88   
151428.74+112417.00 20936 8.23 0.736 0.183 21487  8.07  0.644    -4.525       13.59   
151451.36+123714.20 14820 8.00 0.588 0.147 15335  8.40  0.846    -5.077       10.38   
151549.79+463745.90 16945 8.23 0.736 0.192 16841  8.70  1.035    -3.948        7.07   
151642.97-004042.71 13496 8.00 0.589 0.017 14788  8.05  0.617    -4.534 -7.50 51.79   
151711.26+062035.50 18580 6.82 0.219 1.897 24410  8.18  0.709 <  -4.176        9.80   
151729.46+433028.70 26203 8.12 0.676 0.060 25112  8.01  0.612    -4.045       21.64   
151800.52+370303.40 12683 8.02 0.595 0.016 12908  7.97  0.568    -5.625       29.28   
151840.51+491602.70 12856 7.19 0.255 0.308 13838  7.23  0.269 <  -6.091        6.13   
151844.33+481713.50 21789 7.34 0.328 0.732 23037  8.65  1.006 <  -4.236        3.51   
151907.02+464521.50 19837 8.03 0.615 0.142 25285  8.00  0.608 <  -4.179       10.66   
151911.88+373605.40 51850 8.67 1.036 0.595 47933  6.78  0.313 <  -2.000        5.17 1 
151954.85+375604.70 18387 8.15 0.685 0.391 21733  7.98  0.592 <  -4.415        4.43   
152006.05+580037.00 17509 7.60 0.398 0.168 18172  7.95  0.564 <  -5.367        7.91   
152048.23+153013.70 18319 7.97 0.579 0.102 17135  7.87  0.523 <  -5.882       15.31   
152123.36+382519.25 11254 8.01 0.591 0.054 12361  7.79  0.471    -5.874       26.25   
152135.91+481508.00 19120 8.04 0.620 0.114 19826  8.03  0.614 <  -4.934        9.32   
152211.51+404455.70                        12175  7.87  0.513    -5.505       19.41 1 
152223.24+401021.40 17755 8.65 1.005 0.321 19254  8.55  0.945    -4.647        8.97   
152228.41+354908.44 12213 8.08 0.632 0.096 12417  8.24  0.734    -6.272       15.09 1 
152235.04+165117.80 13434 8.00 0.589 0.071 14265  7.89  0.525 <  -6.491       24.41   
152249.56+553354.00 15118 7.79 0.479 0.100 15348  7.86  0.515    -6.013       18.20   
152304.84+051157.60 13345 8.12 0.661 0.043 14277  7.98  0.577 <  -6.300       17.81   
152320.96+005525.10 13317 7.50 0.348 0.155 13758  8.30  0.777 <  -6.207       10.74 2 
152338.21+381104.90 21800 7.81 0.500 0.662 18589  7.97  0.577 <  -5.259        8.06   
152512.52+020305.73 16397 7.80 0.485 0.361 15514  7.93  0.551    -5.530       11.48   
152518.41+173349.00 12342 7.88 0.518 0.024 13542  7.75  0.454    -6.513       31.34   
152521.13+042111.02 14656 8.07 0.631 0.243 14802  8.02  0.602    -5.917       19.62   
152624.35+385239.90                        23647  8.42  0.865    -3.653        9.63   
152634.97+485801.30                        12640  8.28  0.763    -4.834       29.94   
152717.28+523358.70 24318 7.66 0.440 0.321 27329  8.31  0.796 <  -3.642        4.99   
152718.20+414835.70 14255 8.07 0.631 0.035 14466  8.08  0.637    -6.057       14.50   
152727.08+233351.25 14212 7.93 0.548 0.016 16119  7.91  0.539    -5.987       56.95   
152728.84+204010.80 11760 8.16 0.682 0.067 12335  8.60  0.968    -5.511       17.44 1 
152738.99+390552.20 11898 7.08 0.228 0.750 15290  8.14  0.676 <  -5.944        7.53   
152739.56+314242.00 18219 8.19 0.707 0.058 18209  8.43  0.862    -5.208       15.39   
152808.20+213847.00 31666 7.72 0.485 0.152 33452  7.82  0.532    -2.660       11.95   
152836.18+362609.40 15885 8.29 0.768 0.143 15854  8.57  0.953    -5.679        7.60   
152843.28+412426.70                        12220  7.49  0.340    -5.471        6.21 1 
152959.49+571548.70 19321 8.25 0.751 0.401 27558  8.65  1.010 <  -3.609        3.80   
153006.10+264923.91 15058 7.86 0.510 0.043 15991  8.09  0.642    -4.884       40.81   
153010.84+362750.20 18716 7.38 0.327 0.764 18227  8.24  0.742 <  -5.253        4.06   
153011.34+025129.90 27631 8.15 0.701 0.236 29151  7.98  0.605    -3.124        8.02   
153024.23+331549.72 18154 7.77 0.475 0.096 17544  8.18  0.704    -4.340       19.04 2 
153035.52+072800.06 10933 8.14 0.671 0.072 13063  9.31  1.298 <  -6.368       18.64 1 
153104.46+150117.40 16434 8.40 0.843 0.447 14904  6.62  0.168 <  -5.892        4.51   
153124.48+440420.21 12955 8.00 0.584 0.049 13501  7.79  0.474    -6.289       25.70   
153148.42+383911.00 17527 8.08 0.641 0.152 18267  8.35  0.814    -4.259 -6.00 14.02   
153223.82+272503.60 11267 7.98 0.571 0.011 12134  8.30  0.773    -5.051       39.74 1 
153224.23+491454.10                        14087  8.10  0.648    -5.628       14.00   
153225.49+472700.90 16038 7.33 0.302 0.236 16514  8.09  0.647    -5.238        5.66   
153236.90+491011.10                        13751  7.84  0.501 <  -6.207       10.82   
153243.73+350052.90                        11645  7.20  0.253 <  -6.200       10.86 1 
153255.11+171901.86 12449 7.96 0.561 0.101 12941  8.28  0.764 <  -6.372       18.01   
153303.95+503245.54 11899 8.13 0.663 0.050 12644  8.46  0.878    -5.625       22.09   
153316.76+340803.70 16636 7.51 0.363 0.028 16223  7.99  0.585 <  -6.243       25.21 2 
153321.59+514057.20 41184 7.68 0.490 0.417 47050  7.77  0.538 <  -2.000        6.68   
153325.60+132537.07 20476 8.18 0.707 0.110 19629  7.96  0.576 <  -5.432       24.78   
153417.60+134515.60 14111 8.14 0.670 0.109 14829  7.98  0.577 <  -6.000 -7.00  9.57   
153454.99+224918.70 18135 7.90 0.538 0.042 21460  8.10  0.660 <  -5.015       27.34   
153615.72+574902.70 14168 7.95 0.560 0.084 15249  7.86  0.514    -5.643       10.18   
153725.51+233719.60 12519 7.98 0.576 0.085 14102  8.87  1.124    -5.365       11.35   
153725.72+515126.90 18850 7.95 0.568 0.023 20199  7.87  0.527    -2.157       33.56   
153735.17+063848.07 20498 7.80 0.494 0.185 19785  8.32  0.794    -3.663       18.31 2 
153755.31+093249.50 15910 8.12 0.665 0.086 14656  7.88  0.523    -5.963       12.10   
153821.66+092006.76 18754 8.20 0.717 0.049 17631  8.03  0.613    -3.519       51.48   
153852.35-012133.80 33678 8.15 0.712 0.342 16974  8.25  0.746    -4.289        7.90   
153905.51+442951.86 13230 8.14 0.669 0.075 14395  8.84  1.110    -5.437       18.77   
153925.73+572640.40 12952 7.87 0.514 0.456 16310 10.23  2.103 <  -5.684        1.96   
153935.03+145050.80                        19049  8.16  0.691    -4.832        4.94   
153953.06+385520.74 17482 8.34 0.805 0.069 16499  9.18  1.259    -5.066 -6.00 13.60   
154049.20+453322.60 13084 8.16 0.682 0.261 14929  7.38  0.312    -5.319        3.03   
154100.78+431112.30 17543 8.24 0.744 0.079 16128  8.07  0.632    -5.484       11.17   
154134.50+252329.98 11491 7.98 0.571 0.003 11566  7.91  0.531    -5.813       50.06 1 
154152.20+475253.75 17394 8.17 0.696 0.077 16219  8.00  0.593    -5.669       20.77   
154157.75+124743.20 19433 8.15 0.690 0.165 17265  8.12  0.666 <  -5.703       12.26   
154201.50+502532.10 32141 8.04 0.644 0.017 31766  7.81  0.524 <  -3.786       48.50   
154205.10+304929.40 12430 7.93 0.547 0.198 13902  8.85  1.117 <  -6.087        7.37   
154313.54+002957.50 16261 8.18 0.703 0.143 16111  8.20  0.716 <  -5.821        9.38   
154330.60+290431.00 15386 8.01 0.594 0.108 15237  8.15  0.684    -5.422        9.82   
154446.06+204654.27 10801 8.03 0.602 0.019 12389  8.77  1.072    -5.657       48.99 1 
154544.06+311528.90                        14478  8.93  1.155    -5.287        4.44   
154550.28+115958.70 15860 7.84 0.506 0.024 17781  8.13  0.672    -5.348       39.20   
154606.04+255543.69 12411 7.90 0.529 0.055 13105  7.97  0.567    -6.251       25.40   
154606.89+565059.10 11980 8.07 0.626 0.025 11363  7.81  0.477    -6.004       18.61 1 
154648.77+312142.50                        13161  6.57  0.140    -4.407        6.11   
154703.53+450053.35 14320 8.20 0.708 0.087 14512  8.10  0.648 <  -6.280       18.82   
154734.59+415530.60 23804 8.11 0.670 0.481 19951  8.60  0.974    -4.380        4.90   
154811.34+083613.21 21175 7.75 0.472 0.135 19480  8.18  0.704    -4.802       26.35 2 
154844.43+410519.90 15564 8.17 0.694 0.112 15889  8.70  1.032 <  -5.858        8.51   
154938.64-001318.20 12332 8.24 0.736 0.361 14576  8.62  0.984 <  -5.931        3.93   
154955.24+285209.00 13917 8.10 0.648 0.089 15757  9.04  1.205 <  -5.879        9.30   
155014.63+334802.00 16792 8.38 0.829 0.218 17075  7.75  0.461 <  -5.624        6.41   
155026.70+201951.80                        12653  7.98  0.574    -5.700       13.27 1 
155051.40+022511.12 15059 7.62 0.400 0.439 14206  7.76  0.461 <  -6.305       15.39   
155115.33+363742.00 15147 7.93 0.551 0.024 16077  7.99  0.584    -6.227       20.93   
155225.07+081919.88 13998 8.40 0.843 0.115 14305  7.98  0.579    -5.736       18.69   
155253.52+141334.50 18433 8.07 0.636 0.055 16675  8.23  0.733    -5.697       24.01   
155311.26+391401.90 14297 8.65 1.003 0.457 13183  7.26  0.275 <  -6.043        3.49   
155327.56+150545.70 30506 8.14 0.698 0.061 26388  7.87  0.538 <  -4.371       22.24   
155333.61+024460.00 14107 8.12 0.658 0.112 14783  7.27  0.281 <  -6.005        6.57   
155340.36+011335.30 14076 7.89 0.525 0.182 15302  8.50  0.907    -5.501        8.47   
155400.09+094738.10 16290 8.68 1.020 0.410 17494  7.51  0.363 <  -5.430        4.07   
155409.03+172124.10 15221 8.02 0.601 0.020 16252  8.08  0.641    -4.196 -6.00 35.98   
155420.97+253746.90 23531 7.72 0.462 0.803 17591  8.02  0.604 <  -5.508        7.51   
155435.18+063949.10 15605 7.56 0.377 0.271 16431  8.67  1.015    -5.382        5.36   
155511.87+343350.58 17372 8.08 0.643 0.027 17103  8.18  0.701    -4.265       14.26   
155713.74+280339.10 15508 8.09 0.641 0.098 15261  8.18  0.696    -5.912        6.26   
155717.36+525623.10 14156 7.98 0.579 0.057 15280  8.20  0.711    -4.706       16.98   
155747.14+064500.40 14710 8.29 0.769 0.160 15262  7.88  0.525    -4.076        6.09   
155756.04+333603.74 13256 7.86 0.509 0.080 14741  8.10  0.650 <  -6.258       19.81   
155813.61+402229.90                        14301  8.12  0.657 <  -6.055        5.98   
155847.35+353113.39 13612 8.05 0.614 0.091 13121  7.91  0.534 <  -6.236       14.70   
155921.08+190407.86 18549 7.99 0.588 0.010 21382  8.08  0.647    -3.870       62.14   
155924.30+135260.00 15435 7.84 0.501 0.378 15149  7.97  0.572 <  -5.962        8.04   
155959.03+105842.10 13842 7.86 0.510 0.395 13555  7.99  0.580 <  -6.107        5.83   
160030.97+195734.50 18016 8.05 0.621 0.102 16951  7.95  0.563 <  -5.920       15.24   
160046.56+362937.10 25214 8.11 0.668 0.221 18134  8.58  0.963 <  -5.377        8.58   
160051.35+402058.00 13485 8.39 0.836 0.072 13430  8.11  0.650    -5.798        8.87   
160157.26+125133.41 12718 8.02 0.598 0.011 13402  8.08  0.632    -5.594       59.86   
160205.60+320419.56 15238 7.95 0.562 0.007 15650  7.97  0.575 <  -6.334       72.15   
160223.11+052239.80 18649 8.03 0.614 0.138 16995  8.23  0.734    -5.620       21.46   
160241.83+035814.93 14819 7.97 0.571 0.177 15764  7.90  0.533    -5.590       16.90   
160319.39+524935.90 17523 9.00 1.191 0.189 10772  7.22  0.254 <  -6.090       10.19 1 
160339.51+500955.47                        14562  9.52  1.363 <  -6.029        7.51   
160401.31+083109.01 11986 7.91 0.535 0.067 16280  9.27  1.287    -4.854 -6.00 26.81 4 
160424.75+404950.90 15132 7.81 0.486 0.446 14719  7.75  0.455    -5.848        4.33   
160437.77+005206.70 22771 7.36 0.335 0.630 25780  7.63  0.434    -3.396        6.76   
160444.12+033649.00 12576 8.08 0.636 0.136 13466  8.08  0.634    -6.029       10.44   
160457.25+392340.10 17175 8.18 0.704 0.227 24479  7.63  0.430 <  -4.166        7.03   
160512.71+082324.20 15007 9.07 1.219 0.270 21385  7.96  0.579 <  -4.480        3.82   
160522.47+532220.00 14773 7.92 0.543 0.053 16567  8.06  0.627 <  -6.182       25.88   
160548.97+222547.20 17442 8.17 0.698 0.105 15078  8.05  0.617    -5.363        9.17   
160622.04+272017.00 12266 8.05 0.616 0.082 13558  8.47  0.885    -5.402       18.66   
160625.19+052821.30 20855 7.68 0.439 0.125 22080  7.87  0.529    -4.280       26.28   
160651.52+074752.12 12018 8.16 0.681 0.059 13499  8.66  1.006    -5.635       19.92   
160714.84+391027.10 17396 8.03 0.609 0.138 20448  8.08  0.646 <  -4.900       10.17   
160735.79+532100.70 15903 7.98 0.582 0.271 17753  8.02  0.606 <  -5.591       10.43   
160836.24+271132.06 15882 7.93 0.550 0.007 17893  8.18  0.701    -4.684       76.49   
160904.90+500555.14 12054 8.07 0.628 0.135 12692  7.91  0.533 <  -6.376       15.19   
160911.61+392150.40 15194 8.12 0.661 0.041 15056  8.22  0.722    -5.639       16.12   
160915.42+122515.90 30939 7.91 0.570 0.501 29765  7.69  0.468 <  -3.591       10.56   
160936.00+043734.10 11808 8.61 0.974 0.330 12700  8.01  0.589 <  -6.139        9.16 1 
160942.44+063049.40 14374 8.09 0.642 0.125 14730  7.83  0.498    -5.148       20.82   
161000.72+370009.00 18494 7.98 0.584 0.071 18563  8.02  0.605 <  -5.379       12.70   
161003.24+113004.50 16053 7.96 0.571 0.029 17466  8.26  0.755    -5.763       29.93   
161009.85+550211.46 28954 8.04 0.635 0.208 33430  7.74  0.494 <  -3.687       22.59   
161030.17+401334.90 20473 8.91 1.148 0.126 27747  7.99  0.608    -2.000        7.21   
161038.93+371403.23 12075 8.24 0.737 0.071 13576  8.65  1.002    -4.783 -7.00 17.97   
161044.47+004650.51  9993 8.21 0.710 0.025 13142  9.50  1.356 <  -6.547       27.29   
161054.23+521137.70 18773 8.19 0.709 0.053 16659  7.97  0.575    -4.476       29.25   
161126.34+052357.70 47381 7.39 0.426 0.409 15043  7.82  0.494    -5.714 -7.50 23.66   
161134.25+173817.20 18849 8.95 1.166 0.452 17099  8.20  0.713 <  -5.618        8.76   
161152.90+421400.30 15084 8.09 0.642 0.072 16416  8.17  0.693    -5.691       11.75   
161157.73+282258.90 17403 7.58 0.388 0.474 18598  8.17  0.700    -4.524        6.56   
161159.82+092134.10                        54151  6.91  6.660 <  -3.010        5.86 1 
161200.33+151804.60 20571 8.08 0.645 0.036 20273  8.14  0.682    -4.363       29.67   
161213.39+254945.40 12401 6.91 0.199 0.483 15371  8.40  0.841    -4.866        3.81   
161218.32+450920.90 13069 8.01 0.593 0.074 13306  7.98  0.576 <  -6.230       12.87   
161243.19+370803.66 15845 7.94 0.559 0.124 15112  8.20  0.710    -5.442       15.42   
161252.34+424856.30 18656 7.91 0.545 0.033 19531  8.09  0.647    -3.727       22.35   
161301.55+234830.80 13687 8.09 0.638 0.003 13158  7.79  0.475    -5.985       79.14   
161320.02+533752.90                        12409  7.73  0.441    -5.779       20.48   
161331.31+182406.80 14030 8.00 0.590 0.066 14274  7.71  0.436 <  -6.167       14.69   
161437.93+231705.82                        12829  6.53  0.125    -6.081       29.62   
161448.58+243506.90 22999 8.13 0.682 0.161 27398  7.91  0.563 <  -3.743        9.39   
161527.95+503841.43                        14755  8.11  0.657    -4.712        7.90   
161544.76+480241.02 18552 8.55 0.944 0.101 20521  8.29  0.779 <  -5.020       16.66   
161610.23+353209.50 17387 8.06 0.627 0.393 22003  8.00  0.600 <  -4.370        3.64   
161620.75+183255.70 20717 7.20 0.288 1.735 19092  7.99  0.590 <  -5.025        4.41   
161643.67+171453.20 12472 7.96 0.563 0.025 13156  7.99  0.583    -6.217       49.25   
161701.34+352319.64 17408 7.98 0.581 0.060 16478  7.91  0.541 <  -6.198       24.42   
161735.37+311645.41 18860 7.32 0.310 0.248 18470  8.01  0.599    -3.593       19.06 2 
161756.83+301751.79 17325 8.03 0.613 0.049 17471  8.15  0.684    -5.102       29.94   
161806.86+365048.70 17216 7.62 0.407 0.343 19881  8.77  1.077    -3.990        6.15   
161834.01+093358.14 20651 7.99 0.595 0.067 19563  8.19  0.713    -4.495       32.84   
161853.48+414143.01 12255 7.99 0.579 0.025 12621  8.12  0.661    -5.734       35.53   
161859.55+472323.78 12725 8.21 0.716 0.074 13271  7.92  0.541    -5.921       16.35   
161927.56+165145.00 14121 8.07 0.632 0.028 14301  7.86  0.510    -6.083       44.32   
161932.55+310941.47 18846 7.96 0.572 0.039 19177  8.08  0.644    -5.152       37.24   
161941.07+294353.51 18628 7.87 0.523 0.098 18506  8.04  0.620 <  -5.545       19.62   
161953.99+493350.80                        16203  8.26  0.751    -5.855       10.60   
162008.75+184100.90 16535 8.05 0.622 0.394 16328  8.24  0.739    -4.539 -6.00  5.87   
162017.83+153351.90                        14141  7.75  0.454 <  -5.977        3.10   
162040.54+003144.00 18077 7.64 0.417 0.546 17856  8.65  1.005    -3.209        7.44   
162218.64+325408.70 21566 8.23 0.741 0.310 20722  8.17  0.700    -3.647        8.11   
162332.63+542130.28 18542 8.04 0.620 0.063 20924  7.99  0.593    -5.046       25.08   
162359.48+250346.90 17484 7.69 0.437 0.203 19714  8.35  0.812 <  -4.962        9.16   
162425.01+295511.86 28038 8.09 0.663 0.059 23381  7.89  0.547 <  -4.759       28.94   
162516.28+331710.80 17042 7.63 0.408 0.362 15717  8.65  1.006    -5.205        4.79   
162545.54+000053.70 15498 8.00 0.592 0.473 21876  8.14  0.685 <  -4.490        5.79   
162546.32+251144.00 11830 8.03 0.604 0.022 12425  8.39  0.836    -5.395       21.91 1 
162550.54+122342.10 24557 9.01 1.193 0.409 54438  6.63  0.451    -2.486        3.33 1 
162621.56+181439.98 13264 8.06 0.620 0.031 13612  7.97  0.572    -6.235       36.38   
162635.84+130544.70 20061 8.07 0.642 0.090 17658  8.03  0.610 <  -5.765       18.46   
162646.92+313627.94 13020 8.16 0.682 0.125 13544  7.15  0.249    -4.813 -6.00 12.38   
162650.27+083026.28 10871 8.14 0.670 0.043 12481  8.65  1.000    -5.674       25.62 1 
162703.33+172327.60 16459 8.22 0.729 0.065 15785  8.00  0.589    -5.576       12.78   
162710.78+270332.00 18006 7.92 0.551 0.096 16745  8.22  0.729    -4.645        8.52   
162711.17+253108.50 15911 7.95 0.564 0.082 17596  8.08  0.642 <  -5.779       15.67   
162740.27+130354.71 26910 7.67 0.454 0.259 21987  8.06  0.635    -4.824       21.95   
162752.24+121654.50 16757 8.31 0.788 0.064 15654  8.13  0.671    -5.189       10.76   
162824.03+634510.00 23121 8.24 0.749 0.234 25963  7.90  0.556 <  -4.076       11.59   
162844.43+191059.15 21958 7.98 0.592 0.074 22789  8.00  0.604    -3.944       31.15   
162852.16+080105.60 12914 8.27 0.755 0.104 12737  7.63  0.399    -5.626        8.95 1 
162854.27+230124.10 11002 8.03 0.597 0.046 10995  7.69  0.421 <  -6.119       13.31 1 
162856.09+151328.10 19993 8.02 0.608 0.499 17231  7.40  0.327    -5.317        5.15   
162913.03+341325.00 15654 8.01 0.598 0.148 16465  8.32  0.790    -4.906        6.09   
162957.75+154011.60 15610 8.37 0.825 0.273 14706  7.72  0.441 <  -6.014        6.15   
163014.61+165856.40 45111 7.95 0.615 0.447 50777  8.52  0.948 <  -2.000        8.36   
163100.45+452710.44 20422 7.95 0.569 0.029 22377  8.02  0.614    -4.631       41.79   
163133.89+374053.98 18443 8.25 0.749 0.078 19474  8.06  0.629 <  -5.472       24.45   
163259.40+523405.96 13207 7.95 0.557 0.069 13446  7.97  0.570    -6.237       15.57   
163322.86+341835.46 19144 8.15 0.685 0.077 18899  7.96  0.575 <  -5.628       23.12   
163329.73+262104.20 18396 7.71 0.446 0.369 16998  7.95  0.564    -4.465        3.79   
163334.09+480802.40 11995 7.92 0.540 0.057 12646  7.86  0.506    -5.359       20.09   
163349.59+615623.70                        16138  7.99  0.583    -5.109        7.83   
163353.45+394102.40                        32443  7.69  0.473 <  -3.266        7.94   
163400.51+273003.60 14537 8.17 0.689 0.373 15934  7.58  0.384 <  -5.751        3.58   
163411.27+281212.13 16025 7.94 0.557 0.011 17371  8.09  0.649    -5.366       75.18   
163415.68+195414.30 12786 8.09 0.642 0.079 14224  8.25  0.746 <  -6.172       10.95   
163520.15+260852.94 14361 7.90 0.531 0.026 14862  8.01  0.596    -5.754       35.91   
163553.09+352947.10 13341 7.72 0.442 0.234 13578  8.03  0.605    -5.736        8.70   
163621.11+503757.26 12117 7.98 0.571 0.026 12113  7.82  0.485 <  -6.546       26.58   
163654.12+345801.20 12877 8.00 0.587 0.008 15488  8.93  1.158    -5.310 -7.50 51.87   
163654.42+230236.10 17718 8.07 0.634 0.031 18689  8.10  0.656    -5.607       25.82   
163702.79+365517.10 14063 8.04 0.615 0.013 14695  8.01  0.597    -5.372       35.18   
163757.58+190526.02 24039 8.07 0.648 0.086 40662  8.63  1.009    -2.000       24.11   
163807.33-000837.60 14737 7.17 0.259 0.568 17153  8.20  0.715    -4.084        7.84   
163838.24-005417.50                        15523  6.96  0.225    -3.375        7.90   
163841.63+262336.49 11871 8.02 0.593 0.048 11885  7.83  0.490    -6.508       25.33 1 
163908.82+381913.50                        15952  8.67  1.013 <  -5.748        4.59   
163956.42+230459.70 13265 8.31 0.785 0.226 13259  7.69  0.424 <  -6.121        6.41   
164007.85+453007.09 15994 7.94 0.556 0.079 15908  7.98  0.577    -5.737       19.98   
164030.46+243514.50 14939 8.34 0.803 0.207 13942  8.16  0.683 <  -5.995        4.55   
164056.84+462448.10 11167 7.94 0.547 0.022 12968  8.91  1.147    -5.649       20.74 1 
164240.42+391731.40 14057 8.19 0.704 0.046 15411  8.85  1.114    -4.682 -7.50 13.62   
164340.45+415532.41 20339 8.31 0.791 0.107 20417  8.07  0.638 <  -5.045       19.00   
164432.15+403926.21 16659 7.90 0.537 0.058 15896  7.71  0.441    -3.389       27.79   
164500.53+211457.10 14927 8.23 0.733 0.396 17252  8.98  1.182    -4.916        4.62   
164612.06+634650.00 20635 8.15 0.690 0.207 27512  7.61  0.431 <  -3.727        8.19   
164703.44+245129.10 32615 8.07 0.660 0.359 27488  7.71  0.471 <  -3.731        8.09   
164751.77+221138.90 15009 8.56 0.949 0.310 11285  6.41  0.060 <  -5.967        3.11 1 
164756.71+364108.10 20714 8.20 0.719 0.453 21161  8.51  0.921 <  -4.626        5.48   
164814.79+194520.50 23175 8.01 0.606 0.115 17576  8.01  0.602    -5.875       20.22   
164839.86+435153.80 20121 8.01 0.605 0.097 18332  8.03  0.613    -4.856       12.74   
164936.08+385048.20 17601 8.16 0.689 0.112 17064  7.77  0.471 <  -5.626        8.24   
165003.55+274309.08 18103 6.90 0.227 0.410 17980  8.17  0.696 <  -5.685       19.18   
165006.93+205049.60 21694 8.14 0.683 0.346 17557  7.95  0.565    -5.033        6.28   
165015.58+400129.46                        14702  7.59  0.386    -6.148       20.30   
165052.52+174636.59 14040 7.94 0.555 0.056 14653  7.97  0.575    -4.405       26.67   
165057.16+404327.30 18566 8.09 0.649 0.026 19095  8.27  0.764    -5.008       21.45   
165103.57+290820.67 12598 7.99 0.577 0.027 12908  8.12  0.660    -5.896       32.34   
165117.04+432757.35 16235 7.91 0.543 0.067 19076  8.01  0.601    -5.165       24.74   
165143.46+364647.70                        13019  6.57  0.137    -5.786       12.27   
165155.97+182112.80                        14277  8.00  0.588    -5.699       17.02   
165222.17+322214.10 15329 8.02 0.604 0.022 16557  8.15  0.685    -6.148       25.89   
165245.82+290053.20 12855 8.21 0.716 0.042 12655  8.35  0.804 <  -6.376       16.07 1 
165321.37+331352.85 13304 8.00 0.589 0.095 13926  7.93  0.550 <  -6.325       19.25   
165339.17+174838.84 16633 7.63 0.407 0.236 18714  8.17  0.697    -4.916       18.24 2 
165349.38+274647.30 20228 8.19 0.712 0.069 23916  7.95  0.578 <  -4.360       12.61   
165417.27+193857.80 12982 8.03 0.604 0.074 14174  8.32  0.791    -5.139        9.01   
165513.16+333313.60 18502 7.83 0.503 0.148 18434  8.15  0.684    -5.025       18.75   
165522.00+433638.56 13922 7.93 0.547 0.038 14533  7.71  0.436    -6.143       27.94   
165555.80+264549.00                        15270  7.33  0.300 <  -6.056       10.49   
165603.96+372858.30 13339 7.65 0.409 0.126 14878  8.44  0.868    -5.783        9.65   
165858.70+180627.60 16523 7.92 0.549 0.090 16852  8.21  0.719    -4.956       12.16   
165938.54+614101.20 12623 8.06 0.620 0.018 12617  7.72  0.436 <  -6.555       27.75   
165946.51+393418.30 19311 7.56 0.388 0.175 24325  7.79  0.498 <  -4.454       18.41 2 
170142.11+643720.70                        12199  7.76  0.458    -5.960       28.99   
170143.67+384953.50 18084 7.97 0.579 0.078 18595  8.04  0.622    -5.041       25.85   
170300.67+363248.30                        17545  8.08  0.642    -5.047        6.70   
170345.85+212506.20 23742 7.99 0.598 0.073 22212  8.14  0.686    -4.584       19.38   
170539.46+241945.10 15020 7.89 0.528 0.032 16654  8.07  0.636    -4.860       26.37   
170547.14+315007.70 13860 8.22 0.722 0.005 14449  8.30  0.777    -5.577       63.91   
170559.94+383115.60 10379 7.90 0.524 0.022 12125  8.15  0.674    -6.394       36.24 1 
170611.93+404656.64 15523 7.98 0.578 0.077 16163  8.04  0.616    -4.304       19.79   
170727.11+203153.25 46369 7.86 0.572 0.118 44327  7.77  0.533 <  -3.251       28.01   
170731.42+395755.04 16799 8.12 0.662 0.049 16474  7.97  0.573 <  -6.199       25.37   
170741.85+390032.10 12273 8.00 0.583 0.081 13284  7.72  0.441    -6.001       16.34   
171143.72+232101.62                        46694  7.00  0.344 <  -3.710        4.04 1 
171323.16+280954.20 16963 8.32 0.789 0.075 15537  7.99  0.584 <  -6.020       11.85   
171350.40+380843.14 18716 8.23 0.735 0.056 17123  7.99  0.586    -5.790       19.82   
171403.75+365810.56 10986 7.80 0.475 0.055 13400  8.50  0.908    -5.045 -7.50 21.22   
171514.21+280732.80 19140 8.08 0.645 0.169 15992  7.72  0.444 <  -5.841        8.24   
171607.71+285006.98 10022 8.31 0.775 0.033 13969  9.08  1.223 <  -6.192       11.45   
171616.20+410110.70 17262 7.72 0.450 0.646 16587  8.97  1.176    -4.622        3.64   
171643.99+305817.80 14744 8.15 0.678 0.021 14107  7.91  0.538    -5.720       30.06   
171709.25+300521.60 22105 8.11 0.665 0.489 18579  7.75  0.466 <  -5.162        4.92   
171839.90+283317.60 20829 8.31 0.790 0.200 19162  8.29  0.777    -5.060        5.40   
172243.19+603059.70 16614 7.81 0.491 0.035 18921  8.28  0.765 <  -5.622       20.84 2 
172330.08+601504.90 16720 7.75 0.462 0.295 16267  7.36  0.313 <  -5.792        6.08   
172505.57+312909.49 37762 7.07 0.291 0.442 41018  8.05  0.659 <  -3.260       19.27   
172520.14+244604.94 18243 7.87 0.522 0.261 15881  8.24  0.740    -5.619       18.05   
172520.20+345910.86 13910 7.99 0.581 0.066 14943  8.10  0.651    -6.038       21.99   
172551.69+633142.50 21164 8.24 0.743 0.112 17643  8.29  0.774    -5.210       20.38   
172822.61+081549.30 10854 8.59 0.963 0.251 14318  7.58  0.381    -4.099 -7.00  7.30   
172909.38+354704.13                        12995  6.54  0.132    -5.427       18.79   
173042.25+540313.30 14299 7.86 0.512 0.061 15183  7.90  0.533 <  -6.068       13.68   
173232.09+335610.40 27380 7.43 0.372 0.386 24084  7.79  0.496    -4.298       14.29   
173304.07+645606.00 12449 8.45 0.876 0.096 13060  7.97  0.568    -5.429       12.08   
173529.67+431233.30 19346 7.97 0.581 0.468 24733  7.35  0.341    -3.642        7.43   
173635.42+642113.90 11518 8.09 0.637 0.028 12046  8.13  0.666    -5.117       27.01 1 
173946.40+543842.40 14306 9.00 1.189 0.295 15331  9.53  1.369    -5.436        3.71   
174025.00+245704.50 15694 7.74 0.456 0.024 17997  8.31  0.788    -4.065       25.97   
174248.07+550528.10 19716 7.76 0.473 0.410 29013  7.26  0.334 <  -3.539        5.40   
180326.53+243656.80 18397 8.11 0.661 0.069 19983  8.22  0.733 <  -5.344       21.38   
180520.65+225608.40 11850 8.01 0.591 0.005 12892  8.05  0.617    -5.026       53.65   
180834.26+225604.50                        25011  7.45  0.370 <  -3.988        3.74   
183131.64+420220.30 20146 5.30 0.072 0.125 12470  7.14  0.243 <  -6.555       36.09   
183200.07+420029.80 17022 8.15 0.681 0.133 16134  7.99  0.584 <  -6.068       18.22   
183252.20+421526.10 23736 8.21 0.727 0.032 23715  8.06  0.642 <  -4.722       32.31   
183511.51+405752.10 21437 8.02 0.610 0.177 18349  8.01  0.601 <  -5.588       16.99   
193318.29+613512.00 14486 7.79 0.476 0.742 15616  8.70  1.031 <  -5.800        3.16   
194253.97+780521.53                        10079  9.21  1.265 <  -6.015       10.17 1 
195428.81+780053.60 24276 6.82 0.223 5.102 18036  8.99  1.185 <  -5.301        3.44   
195746.78+772033.20 15566 8.11 0.657 0.383 19083  7.92  0.554 <  -5.028        3.72   
200757.10-120832.00 12365 7.99 0.576 0.011 14824  8.21  0.721    -4.573 -7.50 51.13   
201001.60-124126.10 12736 7.75 0.452 0.097 17628  8.02  0.608    -5.378       21.31   
201313.81-112718.60 12914 6.78 0.181 1.278 15806  7.29  0.291 <  -5.872        5.16   
202217.53+130146.00                        26632  8.11  0.674    -2.444        5.86   
202718.52+763446.60 12649 8.09 0.640 0.025 13160  8.67  1.011 <  -6.365       16.92 1 
203517.50-064539.90 21118 8.32 0.797 0.129 18281  8.70  1.035 <  -5.456       11.88   
203821.24-053413.30 12557 8.06 0.624 0.045 13629  8.08  0.634    -6.271       19.35   
204140.74-045234.90 17390 7.88 0.527 0.192 16407  8.30  0.781    -5.303        9.57   
204213.01+764041.10 15522 8.13 0.666 0.092 14545  7.99  0.585    -5.295       14.04   
204347.70+005924.20 13303 8.20 0.709 0.382 15148  8.20  0.713    -5.808        8.24   
204349.78-060511.50 17056 8.06 0.626 0.427 17186  8.35  0.810 <  -5.599        9.73   
204919.49+765828.90 26183 8.41 0.857 0.052  9830 10.10  1.870    -5.546       13.89 1 
205301.70+004142.70 13308 8.15 0.680 0.167 15387  8.60  0.974    -5.457        7.98   
205336.69+764511.20 13177 8.06 0.620 0.078 11487  7.53  0.353    -5.357       14.66 1 
205348.32+161620.30 16536 7.30 0.296 0.836 14818  7.53  0.362 <  -6.001        8.01   
205348.45-002942.90 28302 8.06 0.649 0.237 22071  8.02  0.613    -4.223       10.02   
210328.68-004640.60 25745 8.06 0.645 0.300 20971  8.32  0.794    -4.461       14.09   
210429.88-062842.80 12796 7.92 0.543 0.152 12718  7.30  0.281    -5.652       11.35   
210454.70-000043.40                        27081  7.65  0.444 <  -3.789        6.16   
210742.30+102611.70 12473 8.02 0.596 0.054 14053  8.36  0.816    -5.763       18.50   
211149.60-053938.40 36068 8.34 0.829 0.201 37517  7.52  0.425    -2.000        8.21   
211252.07+102931.40 18220 8.15 0.684 0.174 18307  8.32  0.797    -4.211 -6.50 19.73   
211515.22-063618.50 23229 8.24 0.747 0.153 15906  7.72  0.447    -5.361        7.99   
211711.78+112304.30                        13488  7.47  0.339 <  -6.111        5.72   
211845.17+045226.02                        45393  6.66  0.272    -2.413       20.68   
211950.84-064056.20 29236 8.36 0.833 0.280 22837  7.86  0.530    -3.982       15.28   
212310.79+003518.85                        13394  8.26  0.747    -5.873       20.50   
212403.12+114230.20 25125 8.35 0.822 0.196 28813  7.91  0.565    -3.474       13.28   
212448.91+112445.20                        24646  8.03  0.624    -2.983        5.38   
212552.77+001918.62 31676 8.01 0.627 0.366 21982  8.03  0.620 <  -4.923       23.16   
212645.06+043138.36 19065 7.94 0.563 0.355 15971  7.77  0.468 <  -6.095       15.98   
212656.72-002423.90 18444 8.07 0.639 0.054 17989  8.25  0.748    -4.846       21.89   
212841.49+001231.40 20513 7.93 0.563 0.104 17957  8.13  0.674    -5.344       24.28   
212901.32-062924.60 19206 8.05 0.624 0.041 18199  8.19  0.707    -5.053       25.34   
213103.40+105956.10 13794 8.04 0.609 0.083 13579  8.13  0.664    -6.093       24.64   
213401.58+010804.70                        17126  8.55  0.941    -5.139        6.47   
213840.11-003337.70 15445 8.01 0.594 0.019 15436  7.85  0.506    -4.811       35.50   
214116.86-062959.70 12545 7.99 0.580 0.068 12262  7.65  0.405 <  -6.242       11.57 1 
214441.71+010029.88 20726 7.92 0.553 0.104 20310  8.08  0.643    -4.352       39.50   
214527.11+125256.00                        13797  6.44  0.118    -6.349       20.03   
214541.77+003147.50 14169 8.50 0.909 0.057 16419  8.63  0.993    -4.127       17.63   
214712.52+001903.70 14747 7.95 0.561 0.084 16572  8.14  0.679    -5.411       16.29   
215107.29-084829.40 12176 7.96 0.560 0.080 11733  7.85  0.500    -6.026       19.29 1 
215514.44-075833.80 32339 8.12 0.686 0.143 35459  8.14  0.704    -3.236       19.34   
215553.90+202802.92                        47137  6.77  0.304    -2.000       43.40   
215859.87-002845.20                        30436  8.02  0.625 <  -3.303        4.44   
220203.15-002054.00 14112 8.28 0.762 0.226 16801  9.03  1.202 <  -5.683        6.89   
220250.26+213120.21 19859 8.10 0.656 0.018 21258  8.07  0.638    -4.917       64.58   
220419.27-011525.30                        16022  8.75  1.060 <  -5.836        5.71   
220507.32+010546.80                        15161  6.87  0.209 <  -5.860        2.69   
220554.02+055252.90 11459 8.07 0.628 0.053 11935  8.20  0.709 <  -6.536       25.50 1 
220623.74+132556.50 16303 7.80 0.487 0.054 16184  8.00  0.589    -6.177       29.60   
220633.03+125911.10 14104 7.82 0.489 0.107 15099  8.02  0.603    -4.431       16.75   
220640.33+053312.70                        16264  7.75  0.462    -5.380        8.42   
220827.84+223636.90 11958 8.04 0.611 0.009 12538  8.17  0.688    -6.046       27.82   
220934.85+122336.60 15131 7.96 0.569 0.023 17356  8.23  0.737 <  -6.028 -6.00 35.59   
221000.09+213719.06 11684 8.15 0.673 0.042 12123  8.26  0.746    -5.852       33.29 1 
221150.49+222139.60 15328 8.15 0.680 0.137 16079  8.02  0.604    -5.507       18.39   
221513.63+230059.79 14930 7.94 0.556 0.209 15383  8.07  0.633    -5.571       20.09   
221517.83+062846.40                        13648  7.88  0.518    -5.828       10.23   
221729.25+000833.40 16255 8.27 0.758 0.086 20116  7.99  0.592    -4.932       13.12   
221921.99-005202.08                        12906  7.86  0.509    -6.191       20.08   
221945.63+123554.05 12569 8.02 0.598 0.014 12725  8.03  0.606    -4.970       88.92   
223255.40-084044.20 12676 8.09 0.638 0.049 12936  7.86  0.510    -6.239       47.49   
223648.13+135537.40                        17477  7.61  0.400 <  -5.434        4.39   
223652.97+010938.40 13433 8.34 0.800 0.175 16316  7.78  0.476    -4.084 -6.00  9.54   
223858.01+010353.70 12468 8.67 1.015 0.207 17144  8.21  0.722 <  -5.608        8.49   
224009.33+320828.55 13246 7.96 0.565 0.183 14537  8.10  0.646 <  -6.142       13.62   
224027.11-005945.60 13800 8.01 0.594 0.109 15352  8.66  1.010    -5.188        9.38   
224031.66+001237.00 13508 7.59 0.383 0.584 13818  7.91  0.537    -5.775        7.43   
224138.26+231240.70                        16126  8.13  0.668    -5.000        7.27   
224209.86-085735.50                        12908  8.60  0.971    -5.873        7.84 1 
224239.71+135445.20 13985 8.45 0.876 0.772 15187  8.10  0.646    -5.043 -7.50  9.36   
224348.66+312239.74 11688 7.91 0.533 0.094 11237  7.67  0.412 <  -6.468       21.85 1 
224459.20+310443.20 12684 8.58 0.956 0.333 14043  7.27  0.279 <  -5.986        4.25   
224600.40-080424.20 14741 7.95 0.562 0.114 15864  8.31  0.782    -5.105       20.26   
224748.78+302251.65 21402 8.07 0.642 0.230 18840  8.05  0.627    -4.543       17.03   
224828.65+131838.50 12031 8.28 0.759 0.081 16269  9.31  1.298    -5.337 -6.00  9.10   
224913.64+064410.04                        17228  8.20  0.714    -5.460       21.06   
224930.38-001623.00 13096 8.02 0.596 0.049 15526  8.75  1.063    -5.121 -7.50 24.65   
225020.91-091425.60 22984 7.82 0.508 0.299 27476  7.82  0.518 <  -3.856       13.88   
225122.13+315628.90 16855 8.02 0.605 0.048 17505  8.11  0.662 <  -5.997       24.10   
225158.75+314936.45 11890 8.08 0.632 0.057 12955  8.26  0.747    -6.270       24.00   
225206.14+130831.20 12362 8.09 0.640 0.108 13564  9.08  1.220    -5.873       12.85   
225410.48+054419.46 13042 7.92 0.542 0.180 15603  8.13  0.667    -5.735       15.54   
225424.73+231515.82 26097 8.10 0.664 0.174 25576  7.84  0.527 <  -4.492       22.07   
225652.76+225738.28 11637 8.01 0.589 0.083 12609  8.87  1.126    -5.662       29.19 1 
225809.37-082920.10 14581 8.57 0.952 0.221 14766  8.19  0.703    -5.204 -7.50  8.59   
230201.47-002531.90 18352 7.71 0.444 0.722 16999  8.21  0.722 <  -5.540        4.40   
230419.08+232518.17 19602 7.96 0.577 0.272 22011  8.08  0.647 <  -4.578       14.49   
230526.90-000030.10 18677 8.10 0.655 2.546 21337  7.59  0.405    -3.799        3.45   
230620.01+211118.50 10045 7.80 0.469 0.145 15249  8.19  0.703    -4.886 -6.50 14.03   
230656.38+135928.70 14002 7.89 0.529 0.118 17721  8.31  0.784    -4.781        8.65   
230842.14+243753.22 12526 8.06 0.619 0.031 12451  7.97  0.565    -5.298       32.68   
230924.78+213532.70 18941 8.52 0.925 0.881 16289  8.25  0.744 <  -5.788 -6.00  6.87   
230953.03+060820.02 12584 7.93 0.547 0.031 14427  8.28  0.762    -3.925 -6.50 38.21   
231026.38+211204.80 28550 7.93 0.573 0.166 18516  8.04  0.620    -4.473       29.82   
231041.15+141600.80 15781 7.67 0.423 0.137 14938  7.82  0.492 <  -6.097       10.97 2 
231141.44+232707.00                        16607  7.92  0.550 <  -6.175       23.63   
231141.59-004100.60 13513 8.20 0.708 0.058 14299  8.62  0.985 <  -6.165 -7.00 14.00   
231324.25-001636.80 18390 8.65 1.008 0.291 17972  7.38  0.323 <  -5.417        5.76   
231431.77-004937.80 13532 7.32 0.291 0.352 13800  7.85  0.504    -5.862        7.54   
231940.36-085037.20 12941 8.11 0.652 0.112 12856  7.81  0.482    -5.836       12.82   
231952.98+132242.12 15245 7.97 0.574 0.076 20045  8.16  0.693    -4.968       24.77   
232015.20+004726.30 17005 8.13 0.672 0.251 18472  8.10  0.653 <  -5.290        7.38   
232108.40+010433.50 18813 8.00 0.597 0.073 19440  8.15  0.685 <  -5.294       15.13   
232344.88+150858.80 14800 7.42 0.325 0.170 19707  8.45  0.882    -4.321       12.96 2 
232543.21+520825.90                        16328  7.03  0.239 <  -5.680        3.20   
232548.14+125120.57 12578 8.02 0.598 0.061 13989  8.10  0.649    -5.835       28.64   
232647.35+533625.00                        15322  8.29  0.768    -5.377        3.61   
232711.11+515344.70 16640 7.95 0.562 0.022 18968  8.12  0.670    -5.356       28.25   
232808.03-002051.32                        12189  8.23  0.730    -5.524       13.74 1 
233232.24+080229.90 17281 8.12 0.664 0.061 16369  8.10  0.650    -4.630       33.59   
233305.10+005155.90 17239 7.48 0.354 0.136 21506  8.13  0.675    -4.405       16.16 2 
233550.82+143031.90 13699 7.71 0.437 0.338 17829  8.01  0.598 <  -5.451        5.47   
233708.40+491124.20                        40719  8.29  0.798 <  -2.877        2.98   
233725.94+145711.40 13658 8.20 0.710 0.120 15584  7.60  0.391 <  -6.014       10.19   
233817.93+083732.70 10839 8.03 0.598 0.032 12164  8.33  0.792    -5.784       35.22 1 
233849.05+011138.90 24568 7.53 0.395 0.874 23486  7.66  0.440 <  -4.288        5.75   
233858.56-094816.10 19699 7.54 0.381 0.394 24053  8.11  0.669 <  -4.344       10.62   
233907.99-091445.80 15685 7.40 0.321 0.636 15760  7.74  0.452    -5.694        6.53   
233913.27+152838.30 15866 7.96 0.569 0.016 16184  8.07  0.635    -5.650       30.45   
233931.34-000156.40 14198 6.06 0.075 4.040 16607  9.39  1.320 <  -5.624        3.04   
234119.58+422723.80 11484 7.89 0.523 0.307 12967  7.71  0.435    -5.981        7.01 1 
234124.56+154511.10 14571 7.66 0.413 0.168 16241  8.07  0.636    -5.465        8.43   
234137.40+082559.30 12715 7.88 0.517 0.046 13875  7.81  0.486    -4.867       32.28   
234326.57-005749.40 13877 7.26 0.277 0.504 14372  7.78  0.470    -5.704       11.73   
234352.56+002733.20 16149 8.30 0.781 0.700 15837  7.68  0.428 <  -5.867        7.65   
234459.45+024108.93 16415 7.95 0.564 0.036 17038  7.99  0.587    -5.669       54.67   
234621.24-092415.20 18605 8.82 1.100 0.220 18238  8.10  0.655 <  -5.350        8.00   
234625.31+153358.40 15133 6.82 0.202 0.945 14448  7.96  0.567    -5.599        7.56   
234709.29+001858.00 31711 7.48 0.397 0.404 33809  7.84  0.540 <  -3.318       10.66   
234718.15-100729.60 11526 7.94 0.551 0.281 12491  8.38  0.823    -5.380        7.08 1 
234754.18+032451.50 12810 7.88 0.520 0.185 12275  7.84  0.498    -4.745       22.10   
234814.03-094850.70 18908 8.70 1.035 0.176 21884  8.28  0.771    -3.716       10.01   
234820.10+023417.65 14466 8.28 0.765 0.021 11237  7.40  0.306    -5.879       41.25 1 
234848.77+381754.60 16455 7.96 0.569 0.031 25198  8.09  0.659    -4.096       24.15   
234906.12+010022.10 15394 8.05 0.618 0.554 14917  6.66  0.176 <  -5.890        3.72   
234920.03+045019.56 16980 8.42 0.854 0.164 19992  7.99  0.589 <  -5.012       14.71   
234923.88+424739.20 11520 7.83 0.491 0.088 13431  8.32  0.789 <  -6.224       11.75   
235245.19+030706.30 12620 7.96 0.565 0.151 11769  7.98  0.573    -5.478       12.86 1 
235322.16+002653.90 21353 7.55 0.391 0.968 28941  7.96  0.595 <  -3.546        5.76   
235336.08+372055.30 15364 8.15 0.679 0.225 16225  8.05  0.621    -5.166 -7.00 14.25   
235410.39-010728.50 14345 7.61 0.394 0.073 16114  8.08  0.641    -5.369       21.52   
235658.20+353317.50 16387 9.15 1.247 0.410 23010  8.44  0.877 <  -4.239        4.81   
235719.20+244111.52 14037 7.86 0.509 0.132 14041  8.02  0.599    -4.761       21.75   
235825.61+254824.52 13362 8.16 0.685 0.078 12651  7.74  0.449    -6.028       23.12   
235844.21-102202.24 17952 7.80 0.488 0.449 17953  8.01  0.601    -5.346       16.54   
235959.48+082813.01 15653 8.25 0.747 0.051 15858  8.40  0.841    -4.622       25.00   


==> anc/datafile2.txt <==
Title: A Photometric and Spectroscopic Investigation of the DB White Dwarf 
       Population using SDSS and Gaia Data 
Authors: Genest-Beaulieu C., Bergeron P. 
Table: List of DA+DB double degenerate candidates
================================================================================
Byte-by-byte Description of file: datafile1.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
   1- 19 A19    ---   SDSS    SDSS identifier 
  21- 21 A1     ---   Flag    Source flag (1)
  23- 27 I5     K     pTeff   Photometric surface effective temperature
  29- 32 F4.2   Msun  pMstar  Photometric stellar mass, solar units
  35- 39 I5     K     sTeff   Spectroscopic surface effective temperature
  41- 44 F4.2   Msun  sMstar  Spectroscopic stellar mass, solar units
  46- 51 F6.3   [-]   logH    log(H/He)
  53- 57 I5     K     TDA     Deconvoluted effective temperature, component DA
  59- 63 I5     K     TDB     Deconvoluted effective temperature, component DB
--------------------------------------------------------------------------------
Note (1): Source flags --
    a = Photometric solution obtained by assuming logg=8.0;
    b = The DB and the DA components are both magnetic. 
--------------------------------------------------------------------------------
011356.38+301514.62   14030 0.24  16780 0.69 -4.719 10110 18260 
074419.82+302203.40 a 12670 0.59  14610 0.62 -5.270 11330 15770 
084716.21+484220.40   15280 0.62  14680 0.88 -6.050 10080 15470 
091016.43+210554.20 b 14900 0.67  15390 0.72 -5.745  9580 15610 
101316.02+075915.20   18880 0.32  18870 0.73 -5.075 12210 30360 
103609.48+193841.14 a 15910 0.59  16740 0.73 -4.509  9980 16880 
112711.72+325229.70   13070 0.21  14380 0.57 -5.532 10410 15260 
113623.54+320403.80 a 15590 0.59  18370 0.82 -5.111 14120 25800 
140615.80+562725.90   38700 0.45  14340 0.91 -5.512 13360 48810 
150506.24+383017.39   12620 0.30  14110 0.39 -5.049 10180 15490 


==> anc/datafile3.txt <==
Title: A Photometric and Spectroscopic Investigation of the DB White Dwarf 
       Population using SDSS and Gaia Data 
Authors: Genest-Beaulieu C., Bergeron P. 
Table: List of DB+DB double degenerate candidates
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
   1- 19 A19    ---   SDSS    SDSS identifier 
  21- 21 A1     ---   Flag    Source flag (1)
  23- 27 I5     K     pTeff   Photometric surface effective temperature
  29- 32 F4.2   Msun  pMstar  Photometric stellar mass, solar units
  34- 38 I5     K     sTeff   Spectroscopic surface effective temperature
  40- 43 F4.2   Msun  sMstar  Spectroscopic stellar mass, solar units
  45- 50 F6.3   [-]   logH    log(H/He)
--------------------------------------------------------------------------------
Note (1): Source flag --
    a = Based on photometry only.
--------------------------------------------------------------------------------
000730.75+275111.90   13932 0.41 16305 0.63 -5.880 
002153.33+083141.82   27313 0.49 17789 0.81 -5.733 
004900.48-094203.00   18466 0.46 19419 0.78 -4.434 
010532.40+064234.18 a 13368 0.36 13404 0.41 -5.694 
011023.82+223716.25 a 12275 0.42 12771 0.59 -5.714 
011409.86+272739.42   15833 0.34 17540 0.68 -4.887 
020409.84+212948.58   15071 0.59 20605 0.83 -3.186 
024232.63-050954.75 a 12181 0.40 14438 0.56 -5.871 
034741.96+010823.80   26320 0.55 17809 0.78 -4.844 
052941.58+603806.80 a 13612 0.39 16823 0.50 -5.665 
064452.30+371144.30 a 14077 0.41 15241 0.57 -6.030 
075224.32+150352.34 a 12219 0.38 13562 0.54 -6.373 
082323.20+360834.79 a 14876 0.39 15180 0.65 -6.208 
083024.17+455206.02 a 15272 0.45 14546 0.57 -5.296 
093512.70+003857.12 a 12472 0.36 12853 0.60 -6.053 
093806.30+032242.53   20190 0.49 18864 0.74 -5.068 
094023.58+185837.24 a 12891 0.33 13449 0.53 -6.219 
094638.77+621759.50 a 12248 0.40 12840 0.34 -6.244 
095455.12+440330.30   18398 0.59 23829 0.79 -4.416 
100140.17+025853.19   16397 0.52 18526 0.73 -4.689 
100904.42+060817.50   18565 0.45 18325 0.83 -5.384 
101022.37+272239.30   17118 0.38 16028 0.59 -6.085 
101249.63+412311.04   15888 0.52 16363 0.89 -5.260 
102953.32+020812.45 a 14963 0.39 14201 0.70 -4.853 
103033.20+385447.59   21194 0.44 20387 0.80 -4.810 
104117.42+231036.40   25880 0.42 21596 0.63 -4.784 
105829.24+655227.20 a 13665 0.43 15381 0.42 -6.182 
111946.75+673631.10 a 13284 0.39 15207 0.60 -5.625 
120203.13+285647.07   16043 0.38 17179 0.69 -5.231 
120735.19+225905.70   25020 0.46 20592 0.68 -5.201 
122444.73+174145.85 a 15967 0.40 14527 0.61 -5.613 
123230.41+035036.70 a 19349 0.38 18295 0.57 -5.801 
123735.52+602833.00 a 12195 0.22 15863 0.48 -5.649 
124058.65+532623.60   16327 0.57 17591 0.89 -5.271 
125030.21+594932.90 a 14844 0.42 15831 0.59 -5.963 
130106.26+023455.30   17660 0.45 17706 0.77 -5.570 
130830.53+470017.90 a 14705 0.42 17109 0.54 -5.737 
131658.16+305148.00   18987 0.52 19635 0.76 -4.448 
141337.74+450431.60   19841 0.36 24983 0.61 -4.222 
141621.79+322638.60 a 31289 0.40 35428 0.47 -3.407 
144650.87+285142.30   22944 0.30 22817 0.57 -4.479 
150301.95+053414.05 a 13681 0.45 13120 0.75 -5.705 
150647.60+310313.30 a 18682 0.42 18530 0.59 -5.388 
152320.96+005525.10 a 13317 0.35 13758 0.78 -6.207 
153024.23+331549.72   18154 0.47 17544 0.70 -4.340 
153316.76+340803.70   16636 0.36 16223 0.58 -6.243 
153735.17+063848.07   20498 0.49 19785 0.79 -3.663 
154811.34+083613.21   21175 0.47 19480 0.70 -4.802 
161735.37+311645.41   18860 0.31 18470 0.60 -3.593 
165339.17+174838.84   16633 0.41 18714 0.70 -4.916 
165946.51+393418.30 a 19311 0.39 24325 0.50 -4.454 
172243.19+603059.70   16614 0.49 18921 0.77 -5.622 
231041.15+141600.80 a 15781 0.42 14938 0.49 -6.097 
232344.88+150858.80   14800 0.33 19707 0.88 -4.321 
233305.10+005155.90   17239 0.35 21506 0.68 -4.405 

